P\'olya's Conjecture for the Neumann Eigenvalues on Euclidean Balls

We prove P\'olya's conjectured lower bound for the Neumann eigenvalue counting function of Euclidean balls. If $B_R^d\subset\mathbb R^d$ is the ball of radius $R$, then, for every $d\ge2$, $R>0$, and $E\ge0$, $$ N_{B_R^d}^{<}(E) \ge \frac{\omega_d}{(2\pi)^d}|B_R^d|E^{d/2} = \frac{(R\sqrt E)^d}{2^d\Gamma(\frac d2+1)^2}, $$ where $\omega_d$ is the volume of the unit $d$-ball and $N_{B_R^d}^{<}(E)$ counts Neumann eigenvalues strictly below $E$. Combined with the Dirichlet theorem for balls, this settles both P\'olya inequalities for Euclidean balls in every dimension $d\ge2$. In the disk case, the proof replaces a computer-assisted finite-frequency step by explicit Rayleigh--Ritz estimates. In dimensions $d\ge3$, the radial Neumann condition is a Dini condition rather than a derivative-zero Bessel condition. A strict comparison with an auxiliary Robin problem transfers a derivative-zero Bessel phase estimate to the physical Neumann spectrum. The problem then becomes a comparison between a multiplicity-weighted phase staircase and an integral equal to the Weyl term. Variational trial spaces control low frequencies; finitely many radial levels and beta-integral estimates cover the intermediate range; and a uniform phase estimate treats high frequencies. All finite computations for $2\le d\le6$ are printed in the paper. For $d\ge7$, one compact two-parameter estimate is verified in exact rational arithmetic by the ancillary program.

==> anc/CERTIFICATE_MANIFEST.sha256 <==
06dc7ff9bee6edf206b18529c80a9627b60d7b2426e5b4b62de28748a322891a  anc/generated/d3_layers.txt
0954260e045733431b4913063febe67e93a3e14fde7a48c0ba8952cc7a8f6810  anc/generated/disk_ritz.txt
107d986635c1daf255b4feed5cf8153d3b1dff567ad819b42552814b7948ce04  anc/generated/independent_uniform_unweighted_bridge_replay.txt
1b70f268d4f62af9d2c731ebfdb8fddae62159ca0a0ba887109b17b4ea9721d6  anc/independent_uniform_unweighted_bridge_replay.wls
1d9331d45371bd2cef1771558ff597e4a64e5bd98cceaea744c1f7cbdcebab96  polya_neumann_balls_arxiv.tex
25f9f1fb1988b230147a1d3092d34e09c069eb7a6c6d6df46b3973b9f2d36efc  anc/requirements.txt
266f1e4413569e22b23cb66c544bfcc382c971ec39df7f53f432c5edad97a3bc  anc/verify_d3_layer_certificate.py
2897f776139184ff079db519139b845cc998e496512a438ceafd43ed0cfdce6f  retained_tail_bridge_d56.tex
38c8cc510cc7651e4d2f11ebc77aaea1b9ac46903839ebf700b26edfb948fbfa  anc/run_independent_wolfram_audits.py
426160c0ae0dc8e07fb562c1ed8dae51e3b28fa8f3903acfb261204e865f2859  anc/generated/beta_psi_monotonicity.txt
4a4d82ca6c52febc1135123fed23fd1bc2b8d8f65e5d177c173fc2c5e8b1709f  anc/certificate_manifest.json
4bdd4e523067a859caad696c0e40938b9f7e2ce185e4ef87e9b51767dadc069c  anc/verify_beta_V_complete_square.py
4fec7fdf369bca591f0cf6725d3d85facd3193c6f1a2aeb65ecf253d7e5a0d72  anc/verify_beta_tables.py
5175662d064923388c05bb899549c3617b46fbb0f4b72e5a9696e687a8af6515  anc/independent_wolfram_audit.wls
5bb03ae5ed8da9c82b3f89bdc764278f4e0b1052875a47e640810d5e22f663bd  anc/verify_uniform_unweighted_bridge.py
5e973e879aeb69fe936bef5f1d4c662a362d97a6c8d26af6f6af00ed7402fe0b  anc/generated/independent_retained_tail_d56_replay.txt
61cbc03c70da39af039c1a8a575564f734665a962b333d045b3107a82eec6bf8  low_frequency_power_trial.tex
65d200217bc0f464b9cf2b232c7ccc33479c59585ac4e5ffd62f82038d4b848f  anc/run_all_certificates.py
6b667dd887e6a3febddd4a025d892eda3b55b2ed5d3e478ff570ee2d11915536  anc/verify_power_trial_staircase.py
71c08d47ca6301e72d2c7b428031d7b2bc54cfc92746119df98a7d2a2701c218  anc/generated/power_trial_staircase.txt
7ac4ede553280b6c432a0c2f8cfe2e5c86bf06ed878a449043cb9e470f5a54c1  anc/README.md
7cb628a19b0e5329c6d689c4e76e75441e272dd0c74f2fa73d9f6596ffa3fe6d  anc/verify_d4_reduced_certificate.py
8d7261fafae4616255d179dbe28027cd394f7df551d4c2e8ce6a952e383cc349  anc/generated/d4_reduced.txt
b06d53de2efb5d3f0895babcbece29a954e578f942ca5b9b4175207fd2bc9b09  anc/generated/independent_wolfram_audit.txt
b924c3a1f3ed9299d6c0a6f36c9bcddf5c1ac8dee47ee2f70e79f681bd446cee  anc/independent_retained_tail_d56_replay.wls
c2f392c0165771b5478c1031161e17903198a53a0a44209b97f379610c98b203  anc/independent_power_trial_staircase_replay.wls
d0b502f4a980f9a033fc3b3c31b094def0ea9272b42230570225ffbde320a80f  anc/generated/independent_power_trial_staircase_replay.txt
d384bd333d9626479f6f320916b002d99807853880c52dca9726d6209cec90a7  anc/generated/uniform_unweighted_bridge.txt
d68e23c9e06142dcf8d7c5c0d76f6c48df67cedf449f26cdaaab925d0fe2e562  anc/verify_disk_ritz_displayed.py
db5e88f53fbcf8a6f92f1665dc4bbded7807c8e5166aa70d9922891a3e7e4a8a  anc/verify_retained_tail_d56.py
de2abb44668fb9b6aec294fb97427eb6df2748196e227401fef355a02c0948aa  uniform_unweighted_bridge_dge7.tex
ec108d8264c929e842b0cf6a04fcf8ebd5e414df74ccb1a4ba561af939140e21  anc/generated/beta_tables.txt
f4fd23e9cef8c99816818fe4282b9575fe3e8b63699e747c9d39422cfa01aa3f  anc/generated/retained_tail_d56.txt
f6566abfcfce6f4522395dd233b175e7de3ef7c7fed0f2a837bc4aba9f091bda  anc/verify_beta_psi_monotonicity.py
fb171bbbd31ae405f0edec30ddf7ab968f0faeb926dd914e8e8c480d44ac434e  anc/generated/beta_polynomial.txt


==> anc/README.md <==
# Exact-arithmetic verification

The article is compiled from the following four files at the root of the
arXiv source archive:

- `polya_neumann_balls_arxiv.tex`;
- `low_frequency_power_trial.tex`;
- `retained_tail_bridge_d56.tex`;
- `uniform_unweighted_bridge_dge7.tex`.

The present directory contains the programs and archived output used to
check the finite calculations in the paper. In the repository checkout this
directory is named `verification/`; in the arXiv archive its contents are
placed under `anc/`, as required for ancillary material.

The proof is analytic. Eight scripts reproduce exact calculations displayed
in the paper. The script `verify_uniform_unweighted_bridge.py` additionally
checks the finite Taylor bounds invoked in the proof for every integer
dimension `d >= 7`.

## Python checks

Python 3.11 or later and SymPy 1.14 are required. From the repository root,
run

```text
python -m pip install -r verification/requirements.txt
python verification/run_all_certificates.py
```

From the root of the arXiv source archive, run

```text
python -m pip install -r anc/requirements.txt
python anc/run_all_certificates.py
```

The runner executes the following nine scripts in separate processes:

- `verify_disk_ritz_displayed.py` checks the displayed disk Rayleigh--Ritz
  matrices and determinant inequalities;
- `verify_d3_layer_certificate.py` checks the rational finite-level argument
  for `5 <= x <= 14` in dimension three;
- `verify_d4_reduced_certificate.py` checks the finite calculations used in
  dimension four;
- `verify_power_trial_staircase.py` checks the low-frequency power-trial
  estimates and their endpoint inequalities;
- `verify_retained_tail_d56.py` checks the retained-tail estimates in
  dimensions five and six;
- `verify_uniform_unweighted_bridge.py` checks the Taylor bounds used for
  every `d >= 7`;
- `verify_beta_V_complete_square.py` checks the complete-square calculation
  for the beta polynomial;
- `verify_beta_psi_monotonicity.py` checks the beta-curvature inequalities;
- `verify_beta_tables.py` checks the displayed beta-integral endpoint values
  for dimensions five through nine.

All decisions are made with integers, `fractions.Fraction`, or exact SymPy
expressions. Decimal values printed in the transcripts are not used in any
inequality. The generated text files and the two manifests record the output
and SHA-256 hashes of the sources used for this version.

## Independent Wolfram Language calculations

Four separate Wolfram Language files reproduce the principal finite
calculations without importing the Python programs:

- `independent_wolfram_audit.wls`;
- `independent_power_trial_staircase_replay.wls`;
- `independent_retained_tail_d56_replay.wls`;
- `independent_uniform_unweighted_bridge_replay.wls`.

With Mathematica installed, run them from the repository root with

```text
python verification/run_independent_wolfram_audits.py
```

or from the root of the arXiv source archive with

```text
python anc/run_independent_wolfram_audits.py
```

The archived Wolfram transcripts are included so that Mathematica is not
needed to run the Python suite.

## Compiling the article

From the root of the arXiv source archive, run

```text
latexmk -pdf -interaction=nonstopmode -halt-on-error polya_neumann_balls_arxiv.tex
```

If `latexmk` is unavailable, run PDFLaTeX twice on the same top-level file.
All three included TeX files must remain beside the main source.


==> anc/certificate_manifest.json <==
{
  "arithmetic_policy": "Every acceptance decision uses integer, Fraction, or SymPy exact arithmetic. Printed decimals are diagnostics only.",
  "artifacts": [
    {
      "path": "polya_neumann_balls_arxiv.tex",
      "sha256": "1d9331d45371bd2cef1771558ff597e4a64e5bd98cceaea744c1f7cbdcebab96"
    },
    {
      "path": "low_frequency_power_trial.tex",
      "sha256": "61cbc03c70da39af039c1a8a575564f734665a962b333d045b3107a82eec6bf8"
    },
    {
      "path": "retained_tail_bridge_d56.tex",
      "sha256": "2897f776139184ff079db519139b845cc998e496512a438ceafd43ed0cfdce6f"
    },
    {
      "path": "uniform_unweighted_bridge_dge7.tex",
      "sha256": "de2abb44668fb9b6aec294fb97427eb6df2748196e227401fef355a02c0948aa"
    },
    {
      "path": "anc/run_all_certificates.py",
      "sha256": "65d200217bc0f464b9cf2b232c7ccc33479c59585ac4e5ffd62f82038d4b848f"
    },
    {
      "path": "anc/requirements.txt",
      "sha256": "25f9f1fb1988b230147a1d3092d34e09c069eb7a6c6d6df46b3973b9f2d36efc"
    },
    {
      "path": "anc/README.md",
      "sha256": "7ac4ede553280b6c432a0c2f8cfe2e5c86bf06ed878a449043cb9e470f5a54c1"
    },
    {
      "path": "anc/run_independent_wolfram_audits.py",
      "sha256": "38c8cc510cc7651e4d2f11ebc77aaea1b9ac46903839ebf700b26edfb948fbfa"
    },
    {
      "path": "anc/independent_wolfram_audit.wls",
      "sha256": "5175662d064923388c05bb899549c3617b46fbb0f4b72e5a9696e687a8af6515"
    },
    {
      "path": "anc/generated/independent_wolfram_audit.txt",
      "sha256": "b06d53de2efb5d3f0895babcbece29a954e578f942ca5b9b4175207fd2bc9b09"
    },
    {
      "path": "anc/independent_power_trial_staircase_replay.wls",
      "sha256": "c2f392c0165771b5478c1031161e17903198a53a0a44209b97f379610c98b203"
    },
    {
      "path": "anc/generated/independent_power_trial_staircase_replay.txt",
      "sha256": "d0b502f4a980f9a033fc3b3c31b094def0ea9272b42230570225ffbde320a80f"
    },
    {
      "path": "anc/independent_retained_tail_d56_replay.wls",
      "sha256": "b924c3a1f3ed9299d6c0a6f36c9bcddf5c1ac8dee47ee2f70e79f681bd446cee"
    },
    {
      "path": "anc/generated/independent_retained_tail_d56_replay.txt",
      "sha256": "5e973e879aeb69fe936bef5f1d4c662a362d97a6c8d26af6f6af00ed7402fe0b"
    },
    {
      "path": "anc/independent_uniform_unweighted_bridge_replay.wls",
      "sha256": "1b70f268d4f62af9d2c731ebfdb8fddae62159ca0a0ba887109b17b4ea9721d6"
    },
    {
      "path": "anc/generated/independent_uniform_unweighted_bridge_replay.txt",
      "sha256": "107d986635c1daf255b4feed5cf8153d3b1dff567ad819b42552814b7948ce04"
    }
  ],
  "certificates": [
    {
      "claims": [
        "S.2 displayed exact disk Rayleigh--Ritz determinant inequalities"
      ],
      "command": "python anc/verify_disk_ritz_displayed.py",
      "id": "disk_ritz",
      "logical_status": "displayed_exact_verification_audit",
      "output": "anc/generated/disk_ritz.txt",
      "output_sha256": "0954260e045733431b4913063febe67e93a3e14fde7a48c0ba8952cc7a8f6810",
      "script": "anc/verify_disk_ritz_displayed.py",
      "script_sha256": "d68e23c9e06142dcf8d7c5c0d76f6c48df67cedf449f26cdaaab925d0fe2e562"
    },
    {
      "claims": [
        "three-dimensional rational-calculus finite-layer proof on 5 <= x <= 14"
      ],
      "command": "python anc/verify_d3_layer_certificate.py",
      "id": "d3_layers",
      "logical_status": "independent_analytic_audit",
      "output": "anc/generated/d3_layers.txt",
      "output_sha256": "06dc7ff9bee6edf206b18529c80a9627b60d7b2426e5b4b62de28748a322891a",
      "script": "anc/verify_d3_layer_certificate.py",
      "script_sha256": "266f1e4413569e22b23cb66c544bfcc382c971ec39df7f53f432c5edad97a3bc"
    },
    {
      "claims": [
        "four-dimensional power-trial staircase, rational-calculus phase, analytic beta, and handoff proof"
      ],
      "command": "python anc/verify_d4_reduced_certificate.py",
      "id": "d4_reduced",
      "logical_status": "independent_analytic_audit",
      "output": "anc/generated/d4_reduced.txt",
      "output_sha256": "8d7261fafae4616255d179dbe28027cd394f7df551d4c2e8ce6a952e383cc349",
      "script": "anc/verify_d4_reduced_certificate.py",
      "script_sha256": "7cb628a19b0e5329c6d689c4e76e75441e272dd0c74f2fa73d9f6596ffa3fe6d"
    },
    {
      "claims": [
        "active power-trial proof of the d >= 5 low-frequency variational estimate",
        "monotonicity of the continuous threshold ratio and uniform/seed endpoint factors",
        "strict threshold ownership and handoff obligations"
      ],
      "command": "python anc/verify_power_trial_staircase.py",
      "id": "power_trial_staircase",
      "logical_status": "independent_analytic_audit",
      "output": "anc/generated/power_trial_staircase.txt",
      "output_sha256": "71c08d47ca6301e72d2c7b428031d7b2bc54cfc92746119df98a7d2a2701c218",
      "script": "anc/verify_power_trial_staircase.py",
      "script_sha256": "6b667dd887e6a3febddd4a025d892eda3b55b2ed5d3e478ff570ee2d11915536"
    },
    {
      "claims": [
        "active correlated retained-tail bridge in dimensions d = 5,6",
        "six rational curvature intervals, eight independent endpoints, inherited joins, and the exceptional d=5 left endpoint"
      ],
      "command": "python anc/verify_retained_tail_d56.py",
      "id": "retained_tail_d56",
      "logical_status": "independent_analytic_audit",
      "output": "anc/generated/retained_tail_d56.txt",
      "output_sha256": "f4fd23e9cef8c99816818fe4282b9575fe3e8b63699e747c9d39422cfa01aa3f",
      "script": "anc/verify_retained_tail_d56.py",
      "script_sha256": "db5e88f53fbcf8a6f92f1665dc4bbded7807c8e5166aa70d9922891a3e7e4a8a"
    },
    {
      "claims": [
        "active uniform unweighted three-band bridge for every integer d >= 7",
        "exact bivariate Taylor-model bounds for limiting profiles, finite-d remainders, activation, and endpoint families"
      ],
      "command": "python anc/verify_uniform_unweighted_bridge.py",
      "id": "uniform_unweighted_bridge",
      "logical_status": "theorem_critical_certificate",
      "output": "anc/generated/uniform_unweighted_bridge.txt",
      "output_sha256": "d384bd333d9626479f6f320916b002d99807853880c52dca9726d6209cec90a7",
      "script": "anc/verify_uniform_unweighted_bridge.py",
      "script_sha256": "5bb03ae5ed8da9c82b3f89bdc764278f4e0b1052875a47e640810d5e22f663bd"
    },
    {
      "claims": [
        "analytic complete-square convexity proof for the fixed beta polynomial"
      ],
      "command": "python anc/verify_beta_V_complete_square.py",
      "id": "beta_polynomial",
      "logical_status": "independent_analytic_audit",
      "output": "anc/generated/beta_polynomial.txt",
      "output_sha256": "fb171bbbd31ae405f0edec30ddf7ab968f0faeb926dd914e8e8c480d44ac434e",
      "script": "anc/verify_beta_V_complete_square.py",
      "script_sha256": "4bdd4e523067a859caad696c0e40938b9f7e2ce185e4ef87e9b51767dadc069c"
    },
    {
      "claims": [
        "analytic beta-curvature monotonicity and seven rational point substitutions"
      ],
      "command": "python anc/verify_beta_psi_monotonicity.py",
      "id": "beta_psi_monotonicity",
      "logical_status": "independent_analytic_audit",
      "output": "anc/generated/beta_psi_monotonicity.txt",
      "output_sha256": "426160c0ae0dc8e07fb562c1ed8dae51e3b28fa8f3903acfb261204e865f2859",
      "script": "anc/verify_beta_psi_monotonicity.py",
      "script_sha256": "f6566abfcfce6f4522395dd233b175e7de3ef7c7fed0f2a837bc4aba9f091bda"
    },
    {
      "claims": [
        "displayed analytic beta endpoint substitutions for 5 <= d <= 9"
      ],
      "command": "python anc/verify_beta_tables.py",
      "id": "beta_tables",
      "logical_status": "independent_analytic_audit",
      "output": "anc/generated/beta_tables.txt",
      "output_sha256": "ec108d8264c929e842b0cf6a04fcf8ebd5e414df74ccb1a4ba561af939140e21",
      "script": "anc/verify_beta_tables.py",
      "script_sha256": "4fec7fdf369bca591f0cf6725d3d85facd3193c6f1a2aeb65ecf253d7e5a0d72"
    }
  ],
  "displayed_exact_verification_audit_count": 1,
  "independent_analytic_audit_count": 7,
  "independent_wolfram_replay_count": 4,
  "python_requirement": ">=3.11",
  "python_runtime": "3.14.4",
  "schema": 1,
  "sympy_requirement": "==1.14.0",
  "sympy_runtime": "1.14.0",
  "theorem_critical_certificate_count": 1
}


==> anc/generated/beta_polynomial.txt <==
PASS analytic C7 audit: complete-square curvature and endpoint chord bounds are exact
structural_reserves Q1=5096887/12500000 Q2=4411/1250000 Q3=146047/468750 P3=1962/625
curvature_margins 509459/390000 26738037/20900000 216531/176000 52203369/29050000
endpoint_margins left=77765933/5000000000 right=112180099330641/3125000000000000000


==> anc/generated/beta_psi_monotonicity.txt <==
m=4: G_m <= -42u-6v < 0; charge residuals=(1272813/1562500,166971/15625000); PASS
m=5: G_m <= -53u-4v < 0; charge residuals=(86471/312500,5513263/7500000); PASS
m=6: G_m <= -64u-8v < 0; charge residuals=(248874979/312500000,31942364911/46875000000); PASS
m=7: G_m <= -76u-10v < 0; charge residuals=(139665964279/320000000000,99536054913959/1440000000000000); PASS
m=8: G_m <= -87u-10v < 0; charge residuals=(9997513789431/16777216000000,593218370689757432806787/3072000000000000000000000); PASS
d=5, a=3: Q>7/10, Psi<11/100; PASS
d=6, a=3: Q>3/4, Psi<1/12; PASS
d=5, a=5: Q>1, Psi<103/100; PASS
d=6, a=5: Q>1, Psi<103/100; PASS
d=7, a=5: Q>1, Psi<103/100; PASS
d=8, a=5: Q>1, Psi<103/100; PASS
d=9, a=5: Q>1, Psi<103/100; PASS
PASS: beta-curvature monotonicity and all 7 endpoint substitutions are valid.


==> anc/generated/beta_tables.txt <==
PSI-POINT d=5 a=3 PASS Q=5362144774297691631481/7396283928369019320000 Psi=1586642918285999918491743073624924289/14986033297460511865935555878406000000
PSI-POINT d=6 a=3 PASS Q=310150392286979501/409921343767091520 Psi=38387410664328062860201991035812217148664383/467191561109503366032610445390254650163200000
PSI-POINT d=5 a=5 PASS Q=185127966662416912019/171121839479076622500 Psi=149266076732488579999630265696689747/146131841940575087167573807350000000
PSI-POINT d=6 a=5 PASS Q=16776574993027022443/15174429768572256000 Psi=69865139268558522490848627470278215731/71258022263955090186848010240000000000
PSI-POINT d=7 a=5 PASS Q=444605754593997897211/395715855444971566050 Psi=17245102139113052272603026186012552257816994152299/18084212498823184696453734302650037704026229593750
PSI-POINT d=8 a=5 PASS Q=36090845973756310547/31721947988290560000 Psi=344351539217896485143525905111359631965981312419690642911/368476222906118345733060252160361275116748800000000000000
PSI-POINT d=9 a=5 PASS Q=102140829777403/88875642907350 Psi=18592330883641956513797749195782805799/20193041232563057429283763283025000000
ENDPOINT51 d=5 A=3 PASS bracket=28271220966987416646654711135841/27657634260271570561843200000000 E=84306619611879567719838093833043302440607/83711627128852861226608207134720000000000
ENDPOINT51 d=5 A=5 PASS bracket=5098106151032473167285279949379/3978591322472851248001600000000 E=1166974331579875406226939155481274634397/1151579386741831956626575110400000000000
ENDPOINT51 d=6 A=3 PASS bracket=1688242985892591137750358135859207/1683234482082814587112626585600000 E=297377971280878241240946982276339672829287/294764375943160506285641646876036956160000
ENDPOINT51 d=6 A=5 PASS bracket=4774382957724818353765629527566079957/3776903843078640472795054080000000000 E=3134719482438226170559529025273345550711197557/3090220483514362643325865508371169280000000000
ENDPOINT51 d=7 A=3 PASS bracket=24668914575222207640597636968774949066772525898961/24923394605020970009384256961075457355153408000000 E=29410760785020576548159996226914381271330726035054281/28951015173192358762900752885985251263746198732800000
ENDPOINT51 d=7 A=5 PASS bracket=983121639930765006693486119809455989166238103339/785087420903914024819854842605540984262656000000 E=548896072898712200951536553908336162609841787817972811/538243374372988992792095362412877210154728751104000000
ENDPOINT51 d=8 A=3 PASS bracket=58141437857648570131164874441195122549891594143731663/59299998039095972600925445717071345044800143360000000 E=11501085566036798639197293814070312244068769746246838945780367/11257972175246750273521294442310441206199015151295791104000000
ENDPOINT51 d=8 A=5 PASS bracket=3624086853852067175565723042838735221704674190529802633619/2913684417628690006724706838467225821852467200000000000000 E=23744553548323877117392367085229823596100343451063169051399654551019/23185217236500510570353910277617107291006301692441395200000000000000
ENDPOINT51 d=9 A=3 PASS bracket=631927759693017434279558195335219552236803/649212436541123786478007159986585600000000 E=20059952011666870904894380065861071597370270638123/19547678435303796767854725646804670648156160000000
ENDPOINT51 d=9 A=5 PASS bracket=1847110439697386144127848337497685739907/1492701347473456904126260582809600000000 E=214887164391776537790230152007081037991914661667/209113869227963913916433942175279061401600000000
ENDPOINT52 d=5 A=3 PASS bracket=82926537616996220333236108680250235603/81125266180904391089913528729600000000 E=132919097001822034196040945308623664639448107/132839573061222538404628422546039767040000000
ENDPOINT52 d=6 A=5/2 PASS bracket=1712266614853587803239017317625423953/1916807534275027161872885760000000000 E=193410870721671987684553441764090786703172753/193361425608015334203036017217454080000000000
ENDPOINT52 d=6 A=3 PASS bracket=1688242985892591137750358135859207/1683234482082814587112626585600000 E=297377971280878241240946982276339672829287/294764375943160506285641646876036956160000
ENDPOINT52 d=7 A=5/2 PASS bracket=226709273027543454999609188674165402010954036301433/257666190536023644032709893195668990881865443000000 E=7731969887651056345652870428138963957846446784792632193/7670207159876351835565708100648674520571370507224000000
ENDPOINT52 d=7 A=3 PASS bracket=24668914575222207640597636968774949066772525898961/24923394605020970009384256961075457355153408000000 E=29410760785020576548159996226914381271330726035054281/28951015173192358762900752885985251263746198732800000
ENDPOINT52 d=8 A=5/2 PASS bracket=460927293432254906877836671293979735739805118268467770516371/529591674621784618180045002293580110050728345600000000000000 E=31155189081900310728070196657251295490252772025095770586487959109563/30711881268196875786480734076088435355940459144177254400000000000000
ENDPOINT52 d=8 A=3 PASS bracket=58141437857648570131164874441195122549891594143731663/59299998039095972600925445717071345044800143360000000 E=11501085566036798639197293814070312244068769746246838945780367/11257972175246750273521294442310441206199015151295791104000000
ENDPOINT52 d=9 A=5/2 PASS bracket=1923410529703400911178154884569476377987/2228522981552204040113703832448100000000 E=9873408434042585408509214878837130241464820803/9683716794933832930116163175736016231200000000
ENDPOINT52 d=9 A=3 PASS bracket=631927759693017434279558195335219552236803/649212436541123786478007159986585600000000 E=20059952011666870904894380065861071597370270638123/19547678435303796767854725646804670648156160000000
SPECIAL52 d=5 A=5/2 (L.5.47) PASS residual=83987077439762220307260301007029172477429775686869/128153104764150034444053378142712998800000000000000000 margin_over_3/5000=7095214581272199640828274121401373197429775686869/128153104764150034444053378142712998800000000000000000
PASS analytic beta tables: all finite rational comparisons and the displayed (L.5.47) residual are valid; minimum_exact_margin=401070495693695402636662685100041110505313510840193/7670207159876351835565708100648674520571370507224000000


==> anc/generated/d3_layers.txt <==
PASS: exact Machin, sqrt(3), e_3, D_3, and alpha_n enclosures.
PASS: exact t-box inclusions, contiguous coverage, and layer positivity.
PASS analytic d=3 M=2: coefficient domination, strict convexity/tangent signs, and positive endpoint reserve.
PASS analytic d=3 M=3: coefficient domination, strict convexity/tangent signs, and positive endpoint reserve.
PASS analytic d=3 M=4: coefficient domination, strict convexity/tangent signs, and positive endpoint reserve.
PASS: complete analytic d=3 finite-layer audit on 5 <= x <= 14.


==> anc/generated/d4_reduced.txt <==
PASS constants: pi/sqrt(2) source boxes imply all four coarse alpha enclosures.
PASS low power trials: four exact cube-root boxes give Q4(L_ell)<(7,15,26,39); staircase (1,5,14,30,55) covers [0,38/5], with 55>W4(38/5)=130321/2500 (52.128400000).
PASS analytic d=4 phase M=2: fourth-derivative/tangent ledger, positive radial factors, and endpoint chord.
PASS analytic d=4 phase M=3: fourth-derivative/tangent ledger, positive radial factors, and endpoint chord.
PASS analytic d=4 phase M=4: fourth-derivative/tangent ledger, positive radial factors, and endpoint chord.
PASS beta d=4: activation and envelope hypotheses hold; the rational-rectangle Psi argument proves strict concavity; endpoints > 1+1/400 (tight lower diagnostics 1.002877567, 1.007488649).
PASS coverage: [0,38/5] power trials, [38/5,26] normalized phase, [26,42] beta, and [42,infinity) scalar tail have exact joins.
PASS: complete analytic d=4 reduction audit.


==> anc/generated/disk_ritz.txt <==
PASS: reconstructed S.2 disk Ritz matrices, both displayed determinant polynomials, the lambda=32 determinant, all Gram signs, and the exact root comparisons.


==> anc/generated/independent_power_trial_staircase_replay.txt <==
PASS quotient: radial integrals, Rayleigh identity, stationary cubic, and uniqueness of its positive root.
PASS Airy-scale trial: Q_d(L) <= L+3(L/2)^(2/3).
PASS monotonicity: exact real quantifier elimination proves the power-trial staircase ratio is strictly decreasing for d>=5, m>=1.
PASS d>=7 milestone: s>63d/100; the 451/1000 log envelope has the displayed positive shifted cubic; K/sqrt(L)>25/16, rho>8/5, (L/Q)^(d/2)>21/50, and the product is 21/20>1.
PASS seed d=5: s in (3097/1000,31/10), milestone product > 171/164 (exact lower product 2252241/2050000).
PASS seed d=6: s in (3729/1000,15/4), milestone product > 171/160 (exact lower product 4467717/4000000).
PASS ownership: strict Rayleigh walls include equality, and M=floor(mu)>mu-1 gives the terminal comparison.
PASS: independent power-trial staircase Wolfram replay.


==> anc/generated/independent_retained_tail_d56_replay.txt <==
PASS d=5,6 curvature: q0 max=-97873568914705950397804833390586109127657354573/1407374883553280000000000000000000000000000000000; R max=118956180771453706995660238071987220653247944222618863321957986242613/2359296000000000000000000000000000000000000000000000000000000000000000; cap max=-11279293691938808242549867367224114672484416299861613577202459005753/589824000000000000000000000000000000000000000000000000000000000000000.
PASS d=5,6 endpoints: 12 values, 8 independent targets, 4 inherited joins; minimum=111112406437314397300734374511360962011132551307704209753493773453327592718154611/110489083290100097656250000000000000000000000000000000000000000000000000000000000.
PASS exceptional d=5,a=4/5: 499285525784791015502089/500000000000000000000000 < 999/1000.
PASS: independent retained-tail d=5,6 Wolfram replay.


==> anc/generated/independent_uniform_unweighted_bridge_replay.txt <==
PASS rational enclosure ledger: 27 exact inequalities.
PASS independent dense rational Taylor-model core.
PASS profile M=2, t={9687/10000, 10001/10000}: exact upper < -1/5; upper ~= -0.20061786740693306960361184584394929953`10.
PASS profile M=2, t={9999/10000, 10773/10000}: exact upper < -1/5; upper ~= -0.22874674721424885194001770839819924909`10.
PASS profile M=3: exact theta lower > 1/8, tilt upper < -13/100, endpoint upper < -21/200; diagnostics = {0.13414387967748834677785429357209793044`10., -0.13869993326404643530750119524857836041`10., -0.10705758656485792298980375720312020718`10.}
PASS profile M=4: exact theta lower > 7/100, tilt upper < -37/100, endpoint upper < -17/250; diagnostics = {0.0734829768364985754220229620839271153`10., -0.37382282266224032402469673956941329704`10., -0.06915124784517269815438172778413841571`10.}
PASS remainder M=2, t={9687/10000, 10773/10000}, epsilon={0, 189/500}, degree=6: exact upper < 1; upper ~= 0.79279595158938201244816218785984411108`10.; bits=131569/131569
PASS remainder M=3, t={4189/5000, 1807/2000}, epsilon={0, 189/500}, degree=6: exact upper < 1/2; upper ~= 0.41775146134497551279811685906809193308`10.; bits=155703/155704
PASS remainder M=3, t={4517/5000, 1211/1250}, epsilon={0, 1/5}, degree=6: exact upper < 1/2; upper ~= 0.21438406285595347161498603995265806023`10.; bits=111917/111919
PASS remainder M=3, t={4517/5000, 1211/1250}, epsilon={1/5, 189/500}, degree=6: exact upper < 1/2; upper ~= 0.31139801833202303174345070450194302765`10.; bits=151229/151230
PASS remainder M=4, t={921/1250, 4037/5000}, epsilon={0, 189/500}, degree=6: exact upper < 1/3; upper ~= 0.31079313817611650961803246659737912847`10.; bits=166116/166117
PASS remainder M=4, t={8073/10000, 8379/10000}, epsilon={0, 189/500}, degree=8: exact upper < 1/3; upper ~= 0.27536552779856594312063634350014964411`10.; bits=164354/164356
PASS endpoint M=2, a=4/5, epsilon={0, 1/5}: exact lower > 21/20; lower ~= 1.06495811316165550680889246086839224261`10.; bits=100522/100522
PASS endpoint M=2, a=4/5, epsilon={1/5, 189/500}: exact lower > 101/100; lower ~= 1.01660850609978650329085352648094947627`10.; bits=121893/121893
PASS endpoint M=2, a=11/10, epsilon={0, 189/500}: exact lower > 101/100; lower ~= 1.01218305815498663543322400644473587238`10.; bits=124381/124381
PASS endpoint M=3, a=17/10, epsilon={0, 189/500}: exact lower > 103/100; lower ~= 1.03380311595344129994179205068808184182`10.; bits=141718/141718
PASS endpoint M=4, a=5/2, epsilon={0, 189/500}: exact lower > 101/100; lower ~= 1.0112997986959556214093722354991299165`10.; bits=145084/145084
PASS independent uniform unweighted bridge replay: all exact claims; runtime_seconds=167.0688134`8.


==> anc/generated/independent_wolfram_audit.txt <==
LOWDIM exact Resolve results: {True, True, True, True, True, True}
PASS: independent Wolfram exact audit of the analytic d=3/d=4 polynomial signs and the fixed beta certificate.


==> anc/generated/power_trial_staircase.txt <==
PASS: exact power-trial staircase audit (quotient/cubic algebra, continuous-threshold monotonicity, d>=7 uniform factors, d=5,6 seed boxes, and strict handoff/wall ledger).
global monotonicity certificate: 81 positive shifted coefficients; constant coefficient 1856
uniform endpoint lower product: 21/20
seed endpoint lower products: d=5: 171/164; d=6: 171/160
ANALYTIC INPUTS (not formalized here): angular-sector min--max and the established normalization bound D_d>5/2.


==> anc/generated/retained_tail_d56.txt <==
PASS d=5,6 weighted curvature: q0 max=-97873568914705950397804833390586109127657354573/1407374883553280000000000000000000000000000000000, R max=118956180771453706995660238071987220653247944222618863321957986242613/2359296000000000000000000000000000000000000000000000000000000000000000, cap max=-11279293691938808242549867367224114672484416299861613577202459005753/589824000000000000000000000000000000000000000000000000000000000000000.
PASS d=5,6 endpoints: twelve endpoint values, eight independent targets, four inherited joins; minimum excess=623323147214299644484374511360962011132551307704209753493773453327592718154611/110489083290100097656250000000000000000000000000000000000000000000000000000000000.
PASS exceptional d=5,a=4/5 upper bound: 499285525784791015502089/500000000000000000000000 < 999/1000.
PASS: exact retained-tail bridge in dimensions d=5,6.


==> anc/generated/uniform_unweighted_bridge.txt <==
profile M=2, t=[9687/10000,10001/10000]: upper ~-0.200617867 < -1/5
profile M=2, t=[9999/10000,10773/10000]: upper ~-0.228746742 < -1/5
profile M=3: Theta C0 > 1/8, tilt derivative < -13/100, C0(17/10) < -21/200
profile M=4: Theta C0 > 7/100, tilt derivative < -37/100, C0(5/2) < -17/250
remainder M=2, t=[9687/10000,10773/10000], eps=[0,189/500], degree=6: upper ~0.721162000 < 1; bits=131552/131553
remainder M=3, t=[4189/5000,1807/2000], eps=[0,189/500], degree=6: upper ~0.397447121 < 1/2; bits=155701/155702
remainder M=3, t=[4517/5000,1211/1250], eps=[0,1/5], degree=6: upper ~0.214359697 < 1/2; bits=111920/111922
remainder M=3, t=[4517/5000,1211/1250], eps=[1/5,189/500], degree=6: upper ~0.310089670 < 1/2; bits=151230/151232
remainder M=4, t=[921/1250,4037/5000], eps=[0,189/500], degree=6: upper ~0.298277021 < 1/3; bits=166131/166133
remainder M=4, t=[8073/10000,8379/10000], eps=[0,189/500], degree=8: upper ~0.268991206 < 1/3; bits=164337/164339
endpoint M=2, a=4/5, eps=[0,1/5]: lower ~1.064958079 > 21/20; bits=100522/100522
endpoint M=2, a=4/5, eps=[1/5,189/500]: lower ~1.016608291 > 101/100; bits=121893/121893
endpoint M=2, a=11/10, eps=[0,189/500]: lower ~1.012161727 > 101/100; bits=124381/124381
endpoint M=3, a=17/10, eps=[0,189/500]: lower ~1.033794389 > 103/100; bits=141718/141718
endpoint M=4, a=5/2, eps=[0,189/500]: lower ~1.011296046 > 101/100; bits=145084/145084
PASS: exact uniform unweighted bridge for every integer d>=7.


==> anc/independent_power_trial_staircase_replay.wls <==
(* Independent exact Wolfram replay for the power-trial staircase route. *)

ClearAll["Global`*"];

fail[message_String] := (
  Print["FAIL: " <> message];
  Exit[1]
);

assert[condition_, message_String] :=
  If[TrueQ[condition], Null, fail[message]];

(* The radial integrations and Rayleigh quotient. *)
radialNorm = FullSimplify[
  Integrate[
    radialVariable^(2 gamma + dimension - 1),
    {radialVariable, 0, 1},
    Assumptions -> gamma >= 0 && dimension >= 5
  ]
];
radialEnergyFactor = FullSimplify[
  Integrate[
    radialVariable^(2 gamma + dimension - 3),
    {radialVariable, 0, 1},
    Assumptions -> gamma >= 0 && dimension >= 5
  ]
];
assert[
  radialNorm === 1/(2 gamma + dimension),
  "radial norm integral"
];
assert[
  radialEnergyFactor === 1/(2 gamma + dimension - 2),
  "radial energy integral"
];

rayleighQuotient = Together[
  (gamma^2 + angularEigenvalue) radialEnergyFactor/radialNorm
];
expectedQuotient =
  Together[
    (gamma^2 + angularEigenvalue)
      * (2 gamma + dimension)/(2 gamma + dimension - 2)
  ];
assert[
  rayleighQuotient === expectedQuotient,
  "power-trial Rayleigh quotient"
];

stationaryCubic = (
  4 gamma^3
  + (4 dimension - 6) * gamma^2
  + dimension * (dimension - 2) * gamma
  - 2 angularEigenvalue
);
stationaryResidual = Together[
  D[rayleighQuotient, gamma]
  - 2 stationaryCubic/(2 gamma + dimension - 2)^2
];
assert[
  stationaryResidual === 0,
  "stationary derivative identity"
];
assert[
  Reduce[
    dimension >= 5 && gamma >= 0
      && D[stationaryCubic, gamma] <= 0,
    {dimension, gamma}, Reals
  ] === False,
  "uniqueness of the positive stationary root"
];
assert[
  Reduce[
    dimension >= 5 && angularEigenvalue > 0
      && (stationaryCubic /. gamma -> 0) >= 0,
    {dimension, angularEigenvalue}, Reals
  ] === False,
  "stationary cubic starts below zero for a positive angular level"
];
assert[
  Coefficient[stationaryCubic, gamma, 3] === 4,
  "stationary cubic has positive leading coefficient"
];
Print[
  "PASS quotient: radial integrals, Rayleigh identity, stationary cubic, ",
  "and uniqueness of its positive root."
];

(* Use the explicit Airy-scale power s=(L/2)^(1/3). *)
qAtScale[dimensionArgument_, scaleArgument_] := (
  scaleArgument^2 (2 scaleArgument + 1)
    * (2 scaleArgument + dimensionArgument)
    /(2 scaleArgument + dimensionArgument - 2)
);

qBar[scaleArgument_] := 2 scaleArgument^3 + 3 scaleArgument^2;
qBarResidual = Together[
  qBar[scale]
  - qAtScale[dimension, scale]
  - 2 scale^2 (dimension - 3)/(2 scale + dimension - 2)
];
assert[PossibleZeroQ[qBarResidual], "qbar residual identity"];
assert[
  PossibleZeroQ[
    Together[
      (expectedQuotient /. {
        gamma -> scale, angularEigenvalue -> 2 scale^3
      })
      - qAtScale[dimension, scale]
    ]
  ],
  "Airy-scale substitution in the Rayleigh quotient"
];
assert[
  Reduce[
    dimension >= 3 && scale > 0
      && qAtScale[dimension, scale] > qBar[scale],
    {dimension, scale}, Reals
  ] === False,
  "Airy-scale qbar upper bound"
];
Print[
  "PASS Airy-scale trial: Q_d(L) <= L+3(L/2)^(2/3)."
];

(*
  Global monotonicity of

    C_d Atilde_d(m-1) / Q_d(m(m+d-2))^(d/2).

  Midpoint integration for the convex function 1/(m+x), followed by
  log((1+y)/(1-y)) <= 2 y + 2 y^3/(3(1-y^2)), gives the rational upper
  bound below for the logarithmic derivative of Atilde.
*)
atanhResidual = (
  2 atanhVariable
  + 2 atanhVariable^3/(3 (1 - atanhVariable^2))
  - Log[(1 + atanhVariable)/(1 - atanhVariable)]
);
atanhDerivativeResidual = Together[D[atanhResidual, atanhVariable]];
assert[
  Limit[atanhResidual, atanhVariable -> 0, Direction -> "FromAbove"] == 0,
  "atanh envelope base point"
];
assert[
  Reduce[
    0 < atanhVariable < 1 && atanhDerivativeResidual <= 0,
    atanhVariable, Reals
  ] === False,
  "atanh rational envelope"
];
assert[
  Reduce[
    realM >= 1 && integrationVariable >= -1/2
      && D[1/(realM + integrationVariable),
        {integrationVariable, 2}] <= 0,
    {realM, integrationVariable}, Reals
  ] === False,
  "midpoint-integrand convexity"
];

dimensionOffset = dimension - 2;
centralDenominator = 2 realM + dimension - 3;
angularLogDerivativeUpper = (
  2 (dimension - 1)/centralDenominator
  + 2 (dimension - 2)^3/
    (
      3 centralDenominator (2 realM - 1)
        (2 realM + 2 dimension - 5)
    )
);

elasticity = 1/3 (
  2
  + 2 scale/(2 scale + 1)
  + 2 scale/(2 scale + dimension)
  - 2 scale/(2 scale + dimension - 2)
);
quotientLogDerivative = (
  dimension/2
    * (2 realM + dimensionOffset)
    /(realM (realM + dimensionOffset))
    * elasticity
);

monotonicityCounterexample = Reduce[
  dimension >= 5
    && realM >= 1
    && scale > 0
    && 2 scale^3 == realM (realM + dimension - 2)
    && quotientLogDerivative <= angularLogDerivativeUpper,
  {dimension, realM, scale}, Reals
];
assert[
  monotonicityCounterexample === False,
  "global algebraic staircase monotonicity"
];
Print[
  "PASS monotonicity: exact real quantifier elimination proves the ",
  "power-trial staircase ratio is strictly decreasing for d>=5, m>=1."
];

(* Uniform milestone at a=4/5 in every dimension d>=7. *)
staircaseConstant[dimensionArgument_] := (
  2^dimensionArgument Gamma[dimensionArgument/2 + 1]^2
    /Gamma[dimensionArgument]
);
dimensionFactor[dimensionArgument_] := (
  2 staircaseConstant[dimensionArgument]/dimensionArgument^(3/2)
);
assert[
  FullSimplify[
    dimensionFactor[dimension]
      - Sqrt[Pi dimension] Gamma[dimension/2]
        /Gamma[(dimension + 1)/2],
    Assumptions -> dimension > 0,
    TransformationFunctions -> {Automatic, FunctionExpand}
  ] === 0,
  "duplication-form identity for the dimension factor"
];
assert[
  PossibleZeroQ[
    Together[
      staircaseConstant[dimension]
      - dimension^(3/2) dimensionFactor[dimension]/2
    ]
  ],
  "staircase-constant factorization"
];
(*
  Strict log-convexity of Gamma gives
    Gamma[(d+1)/2]^2 < (d/2) Gamma[d/2]^2,
  and the preceding duplication identity therefore gives
    dimensionFactor[d] > Sqrt[2 Pi].
  The implication after cancelling the positive Gamma factor is replayed
  algebraically below.
*)
assert[
  Reduce[
    dimension > 0 && gammaRatio > 0
      && gammaRatio^2 < dimension/2
      && Sqrt[Pi dimension]/gammaRatio <= Sqrt[2 Pi],
    {dimension, gammaRatio}, Reals
  ] === False,
  "log-convexity implication for dimensionFactor > sqrt(2 Pi)"
];
scaleLower[dimensionArgument_] := 63 dimensionArgument/100;
uniformThreshold[dimensionArgument_] := 16 dimensionArgument^3/25;

scaleGapResidual = Together[
  (113 dimension - 100)/50
    * (uniformThreshold[dimension]
      - qAtScale[dimension, scaleLower[dimension]])
  - dimension^3 (7904689 dimension - 54424850)/25000000
];
assert[
  PossibleZeroQ[scaleGapResidual],
  "exact 63d/100 scale-gap identity"
];
assert[
  Reduce[
    dimension >= 7
      && dimension^3 (7904689 dimension - 54424850) <= 0,
    dimension, Reals
  ] === False,
  "uniform lower enclosure for the Airy scale"
];
assert[
  Reduce[
    dimension >= 5 && scale > 0
      && D[qAtScale[dimension, scale], scale] <= 0,
    {dimension, scale}, Reals
  ] === False,
  "monotonicity of Q_d in its Airy scale"
];
assert[
  Reduce[
    dimension >= 5 && scale > 0
      && qAtScale[dimension, scale] <= 2 scale^3,
    {dimension, scale}, Reals
  ] === False,
  "strict inequality Q_d(L)>L"
];

milestoneMu[dimensionArgument_] := (3 dimensionArgument - 1)/2;
assert[
  PossibleZeroQ[
    Together[
      milestoneMu[dimension]
        (milestoneMu[dimension] + dimension - 2)
      - 5 (dimension - 1) (3 dimension - 1)/4
    ]
  ],
  "rho comparison threshold identity"
];
assert[
  Reduce[
    dimension >= 7
      && 2 scaleLower[dimension]^3
        <= 5 (dimension - 1) (3 dimension - 1)/4,
    dimension, Reals
  ] === False,
  "uniform rho lower factor"
];
rho[dimensionArgument_, muArgument_] := (
  (2 muArgument + dimensionArgument - 3)
    /(muArgument + dimensionArgument - 2)
);
assert[
  PossibleZeroQ[
    Together[
      rho[dimension, milestoneMu[dimension]] - 8/5
    ]
  ],
  "rho value at the comparison threshold"
];
assert[
  Reduce[
    dimension >= 5 && muArgument >= 0
      && D[rho[dimension, muArgument], muArgument] <= 0,
    {dimension, muArgument}, Reals
  ] === False,
  "rho monotonicity"
];

logUpper[value_] := value - value^2/2 + value^3/3;
quadraticLogUpper[value_] := value - 451 value^2/1000;
firstLogArgument[dimensionArgument_] := 50/(63 dimensionArgument);
secondLogArgument[dimensionArgument_] := 100/(113 dimensionArgument - 100);
assert[
  Reduce[
    dimension >= 7
      && !(
        0 < firstLogArgument[dimension] <= 147/1000
          && 0 < secondLogArgument[dimension] <= 147/1000
      ),
    dimension, Reals
  ] === False,
  "uniform logarithm radii"
];
logResidualDerivative = Together[
  D[
    logUpper[logVariable] - Log[1 + logVariable],
    logVariable
  ]
];
assert[
  PossibleZeroQ[
    Together[
      logResidualDerivative - logVariable^3/(1 + logVariable)
    ]
  ],
  "cubic logarithm remainder identity"
];
assert[
  PossibleZeroQ[
    Together[
      quadraticLogUpper[logVariable] - logUpper[logVariable]
      - logVariable^2 (147/1000 - logVariable)/3
    ]
  ],
  "451/1000 quadratic logarithm envelope identity"
];

uniformLogExponent[dimensionArgument_] := (
  dimensionArgument/2 * (
    quadraticLogUpper[firstLogArgument[dimensionArgument]]
    + quadraticLogUpper[secondLogArgument[dimensionArgument]]
  )
);
shiftedLogPolynomial[kArgument_] := (
  10842237 kArgument^3
  + 134569552 kArgument^2
  + 395079889 kArgument
  + 3288466
);
logGapResidual = Together[
  17/20 - uniformLogExponent[dimension]
  - shiftedLogPolynomial[dimension - 7]/(
    79380 dimension (113 dimension - 100)^2
  )
];
assert[
  PossibleZeroQ[logGapResidual],
  "shifted positive-cubic logarithm-gap identity"
];
assert[
  Reduce[
    shiftedVariable >= 0
      && shiftedLogPolynomial[shiftedVariable] <= 0,
    shiftedVariable, Reals
  ] === False,
  "uniform logarithmic penalty"
];

exponentialArgument = 17/20;
exponentialUpper = (
  1
  + exponentialArgument
  + exponentialArgument^2/2
  + (exponentialArgument^3/6)/(1 - exponentialArgument/4)
);
assert[
  exponentialUpper < 50/21,
  "geometric exponential-tail comparison"
];
assert[
  (25/16) (8/5) (21/50) == 21/20,
  "uniform milestone factor arithmetic"
];
assert[
  2 (333/106) > (5/2)^2,
  "prefactor input sqrt(2 pi)>5/2"
];
Print[
  "PASS d>=7 milestone: s>63d/100; the 451/1000 log envelope ",
  "has the displayed positive shifted cubic; K/sqrt(L)>25/16, rho>8/5, ",
  "(L/Q)^(d/2)>21/50, and the product is 21/20>1."
];

(* Two exact seed dimensions, at the unchanged manuscript handoffs. *)
seedRows = {
  {
    5, 41/50, 1681/20,
    3097/1000, 31/10,
    26342/10000, 171/164
  },
  {
    6, 4/5, 3456/25,
    3729/1000, 15/4,
    26127/10000, 171/160
  }
};

Do[
  Module[
    {seedDimension, seedA, seedQ, scaleMinus, scalePlus,
     dimensionFactorLower, seedTarget, penaltyCondition,
     productLower},
    {
      seedDimension, seedA, seedQ,
      scaleMinus, scalePlus,
      dimensionFactorLower, seedTarget
    } = seedRow;
    assert[
      qAtScale[seedDimension, scaleMinus]
        < seedQ
        < qAtScale[seedDimension, scalePlus],
      "seed Airy-scale box d=" <> ToString[seedDimension]
    ];
    assert[
      seedQ/(2 scalePlus^3) > 13/10 > (57/50)^2,
      "seed square-root factor d=" <> ToString[seedDimension]
    ];
    assert[
      If[
        seedDimension == 5,
        dimensionFactor[5] == 3 Sqrt[5] Pi/8
          && 3 Sqrt[5] (333/106)/8 > dimensionFactorLower,
        dimensionFactor[6] == 16 Sqrt[6]/15
          && dimensionFactor[6] > dimensionFactorLower
      ],
      "seed dimension factor d=" <> ToString[seedDimension]
    ];
    assert[
      2 scaleMinus^3
        > seedDimension (2 seedDimension - 2),
      "seed rho factor d=" <> ToString[seedDimension]
    ];
    penaltyCondition = If[
      seedDimension == 5,
      (2 scaleMinus^3/seedQ)^5 > (2/5)^2,
      (2 scaleMinus^3/seedQ)^3 > 2/5
    ];
    assert[
      penaltyCondition,
      "seed exponential penalty d=" <> ToString[seedDimension]
    ];
    productLower = (
      dimensionFactorLower/(2 seedA)
        * (57/50) * (3/2) * (2/5)
    );
    assert[
      productLower > seedTarget,
      "seed milestone product d=" <> ToString[seedDimension]
    ];
    Print[
      "PASS seed d=", seedDimension,
      ": s in (", scaleMinus, ",", scalePlus,
      "), milestone product > ", seedTarget,
      " (exact lower product ", productLower, ")."
    ];
  ],
  {seedRow, seedRows}
];
assert[
  (26342/10000)/(2 (41/50))
    (57/50) (3/2) (2/5) == 2252241/2050000,
  "displayed d=5 seed product"
];
assert[
  (26127/10000)/(2 (4/5))
    (57/50) (3/2) (2/5) == 4467717/4000000,
  "displayed d=6 seed product"
];

(* Strict-wall and terminal ownership checks used by the theorem. *)
assert[
  Reduce[
    dimension >= 5 && angularEigenvalue > 0 && gamma >= 0
      && expectedQuotient <= 0,
    {dimension, angularEigenvalue, gamma}, Reals
  ] === False,
  "positive trial quotient"
];
assert[
  Reduce[
    integerFloor <= realMu < integerFloor + 1
      && integerFloor <= realMu - 1,
    {realMu, integerFloor}, Reals
  ] === False,
  "terminal Gamma-continuation ordering"
];
Print[
  "PASS ownership: strict Rayleigh walls include equality, and ",
  "M=floor(mu)>mu-1 gives the terminal comparison."
];

Print["PASS: independent power-trial staircase Wolfram replay."];
Exit[0];


==> anc/independent_retained_tail_d56_replay.wls <==
(* Independent exact Wolfram replay of the retained-tail bridge for d=5,6. *)

ClearAll["Global`*"];

fail[message_String] := (
  Print["FAIL: " <> message];
  Exit[1]
);
assert[condition_, message_String] :=
  If[TrueQ[condition], Null, fail[message]];

(* Symbolic logarithmic-curvature identity used by every cell. *)
d1 = -m + (1 - c delta) w/r;
thetaD1 = (1 - c delta) (-v r - delta w^2)/r^2;
curvatureFromLogDerivative = Together[d1^2 + thetaD1];
curvatureFactor = (
  m^2
  - (1 - c delta) (2 m w + v)/r
  + (1 - c delta) (1 - (c + 1) delta) w^2/r^2
);
assert[
  PossibleZeroQ[Together[curvatureFromLogDerivative - curvatureFactor]],
  "symbolic curvature identity"
];

weights[2] = {1, 1};
weights[3] = {1, 1, 1/2};
weights[4] = {1, 1, 1/2, 2};
assert[
  Take[weights[3], 2] === weights[2]
    && Take[weights[4], 3] === weights[3],
  "nested retained weights"
];

piLower = 333/106;
piUpper = 355/113;
piSharpLower = 3141592/10^6;

alphaBox = <|
  1 -> {8853/10^4, 8854/10^4},
  2 -> {25887/10^4, 25888/10^4},
  3 -> {38305/10^4, 38307/10^4},
  4 -> {48947/10^4, 48949/10^4}
|>;
alphaEndpointUpper = <|
  1 -> 885342/10^6,
  2 -> 2588755/10^6,
  3 -> 3830650/10^6,
  4 -> 4894854/10^6
|>;
eBox = <|
  5 -> {4472/10^5, 4473/10^5},
  6 -> {3402/10^5, 3403/10^5}
|>;
eEndpointUpper = <|
  5 -> 4472136/10^8,
  6 -> 3402070/10^8
|>;
beta = <|5 -> 1/125, 6 -> 5/432|>;
dimensionLower = <|5 -> 26342/10000, 6 -> 26127/10000|>;

(* d, M, t-left, t-right, a-left, a-right. *)
bands = {
  {5, 2, 121/125, 1069/1000, 41/50, 11/10},
  {5, 3, 837/1000, 970/1000, 11/10, 17/10},
  {5, 4, 736/1000, 839/1000, 17/10, 5/2},
  {6, 2, 121/125, 1078/1000, 4/5, 11/10},
  {6, 3, 837/1000, 970/1000, 11/10, 17/10},
  {6, 4, 736/1000, 839/1000, 17/10, 5/2}
};
tau = <|
  4/5 -> 1077218/10^6,
  41/50 -> 1068388/10^6,
  11/10 -> 968730/10^6,
  17/10 -> 837884/10^6,
  5/2 -> 736807/10^6
|>;

Do[
  scale = 9 (4 layer - 3)^2/128;
  assert[
    alphaBox[[Key[layer], 1]]^3 < scale piLower^2,
    "alpha lower box " <> ToString[layer]
  ];
  assert[
    scale piUpper^2 < alphaBox[[Key[layer], 2]]^3,
    "alpha upper box " <> ToString[layer]
  ];
  assert[
    scale piUpper^2 < alphaEndpointUpper[[Key[layer]]]^3,
    "endpoint alpha upper box " <> ToString[layer]
  ],
  {layer, 1, 4}
];
Do[
  exactSquare = 1/(4 dimension^3);
  assert[
    eBox[[Key[dimension], 1]]^2 < exactSquare
      && exactSquare < eBox[[Key[dimension], 2]]^2,
    "e box d=" <> ToString[dimension]
  ];
  assert[
    exactSquare < eEndpointUpper[[Key[dimension]]]^2,
    "endpoint e upper box d=" <> ToString[dimension]
  ],
  {dimension, {5, 6}}
];
Do[
  assert[endpoint tau[[Key[endpoint]]]^3 > 1,
    "cube-root box a=" <> ToString[endpoint]],
  {endpoint, Keys[tau]}
];
Do[
  assert[row[[6]] row[[3]]^3 < 1, "physical t-left containment"];
  assert[row[[5]] row[[4]]^3 > 1, "physical t-right containment"],
  {row, bands}
];

(* Activation of every retained term on its assigned interval. *)
Do[
  assert[
    alphaEndpointUpper[[Key[item[[1]]]]]
      tau[[Key[item[[2]]]]]^2 < 18/5,
    "activation z bound M=" <> ToString[item[[1]]]
  ],
  {item, {{2, 4/5}, {3, 11/10}, {4, 17/10}}}
];
assert[1/(4 (4/5)^2 5) < (7/25)^2, "radial shift activation"];
Do[
  aLeft = SelectFirst[bands, #[[1]] == dimension && #[[2]] == 2 &][[5]];
  assert[
    beta[[Key[dimension]]]/aLeft^2 < (7/50)^2,
    "beta activation d=" <> ToString[dimension]
  ],
  {dimension, {5, 6}}
];

weightedMajorant[d_Integer, layers_Integer] := Module[
  {polynomial = 0, addFamily, powerSum, scalar, lower, upper,
   exponent, betaLocal},
  betaLocal = beta[[Key[d]]];
  powerSum[power_Integer, endpoint_Integer] := Sum[
    weights[layers][[layer]]
      (alphaBox[[Key[layer], endpoint]]/d)^power,
    {layer, 1, layers}
  ];
  addFamily[radialPower_Integer, shift_Integer, prefactor_] := Do[
    scalar = prefactor (-1)^totalPower
      Binomial[radialPower, totalPower]
      Binomial[totalPower, alphaPower];
    lower = eBox[[Key[d], 1]]^(totalPower - alphaPower)
      powerSum[alphaPower, 1];
    upper = eBox[[Key[d], 2]]^(totalPower - alphaPower)
      powerSum[alphaPower, 2];
    exponent = shift + 3 totalPower - alphaPower;
    polynomial += scalar If[scalar > 0, upper, lower] t^exponent,
    {totalPower, 0, radialPower},
    {alphaPower, 0, totalPower}
  ];
  addFamily[d - 1, 3, 1];
  addFamily[d - 3, 9, -betaLocal];
  Expand[Sum[
    exponent^2/9 Coefficient[polynomial, t, exponent] t^exponent,
    {exponent, 0, 3 d}
  ]]
];

curvatureRecord[row_List] := Module[
  {midpoint, halfWidth, coefficients, center, tail},
  midpoint = (row[[3]] + row[[4]])/2;
  halfWidth = (row[[4]] - row[[3]])/2;
  coefficients = CoefficientList[
    Expand[weightedMajorant[row[[1]], row[[2]]] /.
      t -> midpoint + halfWidth xi],
    xi
  ];
  center = First[coefficients];
  tail = Total[Abs[Rest[coefficients]]];
  {row[[1]], row[[2]], center, tail, center + tail}
];

curvatureData = curvatureRecord /@ bands;
assert[Length[curvatureData] == 6, "six curvature cells"];
q0Max = Max[curvatureData[[All, 3]]];
tailMax = Max[curvatureData[[All, 4]]];
capMax = Max[curvatureData[[All, 5]]];
assert[q0Max < -69/1000, "centered constant ledger"];
assert[tailMax < 51/1000, "centered tail ledger"];
assert[capMax < -9/500, "weighted curvature cap"];
assert[
  curvatureData[[3, 3]] == q0Max
    && curvatureData[[3, 4]] == tailMax
    && curvatureData[[3, 5]] == capMax,
  "curvature extrema occur at d=5,M=4"
];
Print[
  "PASS d=5,6 curvature: q0 max=", q0Max,
  "; R max=", tailMax, "; cap max=", capMax, "."
];

sqrtUpper = <|5 -> 223607/100000, 6 -> 244949/100000|>;
assert[
  (15/8) piLower/sqrtUpper[[Key[5]]] > dimensionLower[[Key[5]]],
  "dimension-five prefactor lower bound"
];
assert[
  (32/5)/sqrtUpper[[Key[6]]] > dimensionLower[[Key[6]]],
  "dimension-six prefactor lower bound"
];

radiusLower[d_Integer, layer_Integer, a_] := (
  1
  - alphaEndpointUpper[[Key[layer]]] tau[[Key[a]]]^2/d
  - eEndpointUpper[[Key[d]]]/a
);
endpointLower[d_Integer, layers_Integer, a_] := Module[
  {q = beta[[Key[d]]]/a^2},
  dimensionLower[[Key[d]]]/a Sum[
    weights[layers][[layer]] radiusLower[d, layer, a]^(d - 3)
      (radiusLower[d, layer, a]^2 - q),
    {layer, 1, layers}
  ]
];

allEndpointCases = {
  {5, 2, 41/50}, {5, 2, 11/10},
  {5, 3, 11/10}, {5, 3, 17/10},
  {5, 4, 17/10}, {5, 4, 5/2},
  {6, 2, 4/5}, {6, 2, 11/10},
  {6, 3, 11/10}, {6, 3, 17/10},
  {6, 4, 17/10}, {6, 4, 5/2}
};
independentEndpointCases = {
  {5, 2, 41/50, 201/200},
  {5, 2, 11/10, 21/20},
  {5, 3, 17/10, 26/25},
  {5, 4, 5/2, 26/25},
  {6, 2, 4/5, 101/100},
  {6, 2, 11/10, 21/20},
  {6, 3, 17/10, 103/100},
  {6, 4, 5/2, 26/25}
};

Do[
  qLocal = beta[[Key[row[[1]]]]]/row[[3]]^2;
  Do[
    radius = radiusLower[row[[1]], layer, row[[3]]];
    assert[
      radius > 6/25 && qLocal < 1/50 && radius^2 > qLocal,
      "active endpoint radius " <> ToString[{row[[1]], row[[2]], row[[3]], layer}, InputForm]
    ],
    {layer, 1, row[[2]]}
  ];
  assert[
    endpointLower[row[[1]], row[[2]], row[[3]]] > 1,
    "positive endpoint " <> ToString[row, InputForm]
  ],
  {row, allEndpointCases}
];
Do[
  assert[
    endpointLower[row[[1]], row[[2]], row[[3]]] > row[[4]],
    "displayed endpoint target " <> ToString[Take[row, 3], InputForm]
  ],
  {row, independentEndpointCases}
];
Do[
  qLocal = beta[[Key[dimension]]]/junction[[2]]^2;
  radius = radiusLower[dimension, junction[[1]], junction[[2]]];
  assert[
    radius^(dimension - 3) (radius^2 - qLocal) > 0,
    "positive inherited join " <> ToString[{dimension, junction}, InputForm]
  ],
  {dimension, {5, 6}},
  {junction, {{3, 11/10}, {4, 17/10}}}
];

endpointValues = endpointLower[#[[1]], #[[2]], #[[3]]] & /@ allEndpointCases;
assert[Length[endpointValues] == 12, "twelve endpoint values"];
assert[
  First[endpointValues] == Min[endpointValues]
    && First[endpointValues] > 201/200,
  "smallest endpoint is d=5,M=2,a=41/50"
];

displayedRadii = {7433/10000, 443/1250};
assert[
  radiusLower[5, 1, 41/50] > displayedRadii[[1]]
    && radiusLower[5, 2, 41/50] > displayedRadii[[2]],
  "binding displayed radii"
];
displayedQ = 20/1681;
displayedValue = (26342/10000) (50/41) Total[
  #^2 (#^2 - displayedQ) & /@ displayedRadii
];
assert[displayedValue > 201/200, "binding displayed endpoint substitution"];
Print[
  "PASS d=5,6 endpoints: 12 values, 8 independent targets, 4 inherited joins; ",
  "minimum=", Min[endpointValues], "."
];

(* The retained-tail estimate cannot begin at a=4/5 in dimension five. *)
tExceptionalLower = 1077217/10^6;
eExceptionalLower = 4472135/10^8;
alphaExceptionalLower = {
  885341/10^6,
  2588753/10^6,
  3830649/10^6
};
assert[tExceptionalLower^3 < 5/4, "exceptional t lower box"];
assert[eExceptionalLower^2 < 1/(4 5^3), "exceptional e lower box"];
Do[
  scale = 9 (4 layer - 3)^2/128;
  assert[
    alphaExceptionalLower[[layer]]^3 < scale piSharpLower^2,
    "exceptional alpha lower box " <> ToString[layer]
  ],
  {layer, 1, 3}
];
dimensionUpper = 32929/12500;
assert[
  (15 piUpper 12500)^2 < 5 (8 32929)^2,
  "exceptional dimension prefactor upper bound"
];
exceptionalRadii = Table[
  1 - alphaExceptionalLower[[layer]] tExceptionalLower^2/5
    - eExceptionalLower tExceptionalLower^3,
  {layer, 1, 3}
];
assert[exceptionalRadii[[1]] < 73863/10^5, "exceptional first radius"];
assert[exceptionalRadii[[2]] < 34331/10^5, "exceptional second radius"];
assert[
  exceptionalRadii[[3]] < 1/10 && (1/10)^2 < 1/80,
  "exceptional inactive third radius"
];
exceptionalUpper = dimensionUpper (5/4) Total[
  #^2 (#^2 - 1/80) & /@ {73863/10^5, 34331/10^5}
];
assert[
  exceptionalUpper
    == 499285525784791015502089/500000000000000000000000,
  "exceptional exact upper residual"
];
assert[exceptionalUpper < 999/1000, "exceptional upper target"];
Print[
  "PASS exceptional d=5,a=4/5: ", exceptionalUpper,
  " < 999/1000."
];

Print["PASS: independent retained-tail d=5,6 Wolfram replay."];


==> anc/independent_uniform_unweighted_bridge_replay.wls <==
(* Independent Wolfram Language replay of the uniform unweighted d >= 7 bridge.
   All proof decisions below use exact rational arithmetic.  Machine-number
   approximations are emitted only as human-readable diagnostics. *)

$HistoryLength = 0;
startedAt = AbsoluteTime[];

fail[message_String] := (
  Print["FAIL: " <> message];
  Exit[1]
);

assert[condition_, message_String] :=
  If[TrueQ[condition], Null, fail[message]];

(* Closed rational intervals. *)
iAdd[left_List, right_List] := left + right;
iNeg[{lower_, upper_}] := {-upper, -lower};
iMul[{leftLower_, leftUpper_}, {rightLower_, rightUpper_}] := Module[
  {products},
  products = {
    leftLower rightLower,
    leftLower rightUpper,
    leftUpper rightLower,
    leftUpper rightUpper
  };
  {Min[products], Max[products]}
];
iScale[scalar_, interval_List] := iMul[{scalar, scalar}, interval];
iAbsMax[{lower_, upper_}] := Max[Abs[lower], Abs[upper]];

(*
  Dense bivariate Taylor models.

  tm[p,e] represents p[xi,zeta] + e for xi,zeta in [-1,1].  The
  coefficient matrix p[[i+1,j+1]] belongs to xi^i zeta^j.  Products are
  formed by exact two-dimensional convolution.  Coefficients beyond the
  rectangular degree cap are collected first and then enclosed by their
  l1 norm; this is a rigorous (and independently implemented) version of
  the discarded-monomial accounting used by the claim-map checker.
*)
$TaylorDegree = 6;

setTaylorDegree[degree_Integer?NonNegative] :=
  ($TaylorDegree = degree);

zeroPolynomial[] := ConstantArray[0, {$TaylorDegree + 1, $TaylorDegree + 1}];

tmConstant[value_] := Module[{polynomial = zeroPolynomial[]},
  polynomial[[1, 1]] = value;
  tm[polynomial, {0, 0}]
];

tmInterval[lower_, upper_] := Module[{midpoint, polynomial},
  assert[lower <= upper, "ordered interval constructor"];
  midpoint = (lower + upper)/2;
  polynomial = zeroPolynomial[];
  polynomial[[1, 1]] = midpoint;
  tm[polynomial, {lower - midpoint, upper - midpoint}]
];

tmVariable[axis_Integer] := Module[{polynomial = zeroPolynomial[]},
  assert[MemberQ[{0, 1}, axis], "Taylor variable axis"];
  If[axis == 0, polynomial[[2, 1]] = 1, polynomial[[1, 2]] = 1];
  tm[polynomial, {0, 0}]
];

tmPolynomialRange[value_tm] := Module[{polynomial, center, tail},
  polynomial = value[[1]];
  center = polynomial[[1, 1]];
  tail = Total[Abs[Flatten[polynomial]]] - Abs[center];
  {center - tail, center + tail}
];

tmRange[value_tm] := iAdd[tmPolynomialRange[value], value[[2]]];

tmWithError[value_tm, extra_List] :=
  tm[value[[1]], iAdd[value[[2]], extra]];

tmAdd[left_tm, right_tm] :=
  tm[left[[1]] + right[[1]], iAdd[left[[2]], right[[2]]]];

tmScale[value_tm, scalar_] :=
  tm[scalar value[[1]], iScale[scalar, value[[2]]]];

tmMultiply[left_tm, right_tm] := Module[
  {full, kept, keptNorm, discarded, error, size},
  size = $TaylorDegree + 1;
  full = ListConvolve[
    left[[1]],
    right[[1]],
    {{1, 1}, {-1, -1}},
    0
  ];
  kept = Take[full, size, size];
  keptNorm = Total[Abs[Flatten[kept]]];
  discarded = Total[Abs[Flatten[full]]] - keptNorm;
  error = {-discarded, discarded};
  error = iAdd[error, iMul[tmPolynomialRange[left], right[[2]]]];
  error = iAdd[error, iMul[tmPolynomialRange[right], left[[2]]]];
  error = iAdd[error, iMul[left[[2]], right[[2]]]];
  tm[kept, error]
];

tmPower[value_tm, exponent_Integer?NonNegative] := Module[
  {result, base, remaining},
  result = tmConstant[1];
  base = value;
  remaining = exponent;
  While[remaining > 0,
    If[OddQ[remaining], result = tmMultiply[result, base]];
    remaining = Quotient[remaining, 2];
    If[remaining > 0, base = tmMultiply[base, base]]
  ];
  result
];

tmPromote[value_tm] := value;
tmPromote[value_?NumberQ] := tmConstant[value];

tmMultiplyBy[current_tm, next_tm] := tmMultiply[current, next];
tmMultiplyBy[current_tm, next_?NumberQ] := tmScale[current, next];

(* Arithmetic notation is confined to exact scalar/Taylor-model expressions. *)
tm /: HoldPattern[Plus[first_tm, rest__]] :=
  Fold[tmAdd, first, tmPromote /@ {rest}];
tm /: HoldPattern[Times[first_tm, rest__]] :=
  Fold[tmMultiplyBy, first, {rest}];
tm /: HoldPattern[Power[value_tm, exponent_Integer?NonNegative]] :=
  tmPower[value, exponent];

tmAffineVariable[lower_, upper_, axis_Integer] :=
  (lower + upper)/2 + (upper - lower) tmVariable[axis]/2;

(* Exact analytic Taylor enclosures. *)
expUpper[value_, degree_Integer : 40] := Module[
  {partial, firstOmitted, ratio},
  assert[0 <= value < degree + 2, "exp upper-series radius"];
  partial = 1 + Sum[value^index/Factorial[index], {index, 1, degree}];
  firstOmitted = value^(degree + 1)/Factorial[degree + 1];
  ratio = value/(degree + 2);
  partial + firstOmitted/(1 - ratio)
];

expPointInterval[value_, degree_Integer : 40] := Module[
  {partial, remainder},
  partial = 1 + Sum[value^index/Factorial[index], {index, 1, degree}];
  remainder =
    expUpper[Abs[value]] Abs[value]^(degree + 1)/Factorial[degree + 1];
  {partial - remainder, partial + remainder}
];

tmExponential[value_tm, degree_Integer : 10] := Module[
  {bounds, center, reduced, radius, series, power, centerBounds,
   centerExponential, remainder, centerUpper},
  bounds = tmRange[value];
  center = Total[bounds]/2;
  reduced = value - center;
  radius = iAbsMax[tmRange[reduced]];
  series = tmConstant[1];
  power = tmConstant[1];
  Do[
    power = power reduced;
    series = series + power/Factorial[index],
    {index, 1, degree}
  ];
  centerBounds = expPointInterval[center];
  centerExponential = tmInterval[centerBounds[[1]], centerBounds[[2]]];
  remainder =
    expUpper[radius] radius^(degree + 1)/Factorial[degree + 1];
  centerUpper = tmRange[centerExponential][[2]];
  tmWithError[
    centerExponential series,
    {-centerUpper remainder, centerUpper remainder}
  ]
];

tmPhi[value_tm, degree_Integer : 10] := Module[
  {radius, series, power, remainder},
  radius = iAbsMax[tmRange[value]];
  series = tmConstant[1];
  power = tmConstant[1];
  Do[
    power = power value;
    series = series + power/Factorial[index + 1],
    {index, 1, degree}
  ];
  remainder =
    expUpper[radius] radius^(degree + 1)/Factorial[degree + 2];
  tmWithError[series, {-remainder, remainder}]
];

tmEta[c_Integer, s_tm, delta_tm, degree_Integer : 10] := Module[
  {u, uBounds, sBounds, deltaBounds, term, series, result, tail},
  u = delta s;
  uBounds = tmRange[u];
  sBounds = tmRange[s];
  deltaBounds = tmRange[delta];
  assert[uBounds[[2]] < 1, "eta logarithmic radius"];
  assert[sBounds[[1]] > 0, "eta positive s"];
  assert[c deltaBounds[[2]] < 1, "eta positive prefactor"];
  term = s^2;
  series = term/2;
  Do[
    term = term u;
    series = series + term/index,
    {index, 3, degree}
  ];
  result = c s - (1 - c delta) series;
  tail =
    sBounds[[2]]^2 uBounds[[2]]^(degree - 1)/
      ((degree + 1) (1 - uBounds[[2]]));
  tmWithError[result, {-tail, 0}]
];

tmBetaLogFactor[delta_tm, degree_Integer : 10] := Module[
  {deltaUpper, series, tail, term, ratio},
  deltaUpper = tmRange[delta][[2]];
  assert[3 deltaUpper < 1, "beta logarithmic radius"];
  series = tmConstant[0];
  tail = 0;
  Do[
    term = tmConstant[j];
    series = series + term;
    Do[
      term = term j delta;
      series = series + term/index,
      {index, 2, degree}
    ];
    ratio = j deltaUpper;
    tail = tail + j ratio^degree/((degree + 1) (1 - ratio)),
    {j, {1, 2, 3}}
  ];
  tmWithError[-series, {-tail, 0}]
];

tmReciprocal[value_tm, degree_Integer : 10] := Module[
  {bounds, center, reduced, radius, series, power, remainder},
  bounds = tmRange[value];
  assert[0 < bounds[[1]] <= bounds[[2]], "positive reciprocal interval"];
  center = Total[bounds]/2;
  reduced = value/center - 1;
  radius = iAbsMax[tmRange[reduced]];
  assert[radius < 1, "reciprocal geometric radius"];
  series = tmConstant[1];
  power = tmConstant[1];
  Do[
    power = power reduced;
    series = series + (-1)^index power,
    {index, 1, degree}
  ];
  remainder = radius^(degree + 1)/(1 - radius);
  tmWithError[series/center, {-remainder/center, remainder/center}]
];

(* Exact rational input data. *)
piLower = 3141592/10^6;
piUpper = 355/113;
epsilonMax = 189/500;
gammaFactorLower = 125331/50000;

alphaBounds = <|
  1 -> {885341/10^6, 885342/10^6},
  2 -> {2588753/10^6, 2588755/10^6},
  3 -> {3830649/10^6, 3830650/10^6},
  4 -> {4894852/10^6, 4894854/10^6}
|>;

tBands = <|
  2 -> {9687/10000, 10773/10000},
  3 -> {4189/5000, 1211/1250},
  4 -> {921/1250, 8379/10000}
|>;

aBands = <|
  2 -> {4/5, 11/10},
  3 -> {11/10, 17/10},
  4 -> {17/10, 5/2}
|>;

endpointTBands = <|
  4/5 -> {2693/2500, 10773/10000},
  11/10 -> {9687/10000, 1211/1250},
  17/10 -> {4189/5000, 8379/10000},
  5/2 -> {921/1250, 7369/10000}
|>;

rationalBitSize[value_] :=
  ToString[IntegerLength[Abs[Numerator[value]], 2]] <> "/" <>
    ToString[IntegerLength[Denominator[value], 2]];

verifyRationalEnclosures[] := Module[
  {count = 0, scale, tBand, aBand, endpointBand},
  assert[333/106 < piLower < piUpper, "pi enclosure"];
  count += 1;
  assert[epsilonMax^2 > 1/7, "epsilon covers every d >= 7"];
  count += 1;
  assert[gammaFactorLower^2 < 2 piLower, "gamma-factor lower bound"];
  count += 1;
  Do[
    scale = 9 (4 layer - 3)^2/128;
    assert[
      Lookup[alphaBounds, layer][[1]]^3 < scale piLower^2,
      "alpha lower cube, layer " <> ToString[layer]
    ];
    assert[
      scale piUpper^2 < Lookup[alphaBounds, layer][[2]]^3,
      "alpha upper cube, layer " <> ToString[layer]
    ];
    count += 2,
    {layer, 1, 4}
  ];
  Do[
    tBand = Lookup[tBands, layers];
    aBand = Lookup[aBands, layers];
    assert[tBand[[1]]^3 < 1/aBand[[2]], "lower transformed t band"];
    assert[tBand[[2]]^3 > 1/aBand[[1]], "upper transformed t band"];
    count += 2,
    {layers, {2, 3, 4}}
  ];
  Do[
    endpointBand = Lookup[endpointTBands, endpoint];
    assert[
      endpointBand[[1]]^3 < 1/endpoint < endpointBand[[2]]^3,
      "endpoint transformed t band"
    ];
    count += 1,
    {endpoint, Keys[endpointTBands]}
  ];
  Do[
    tBand = Lookup[tBands, layers];
    assert[
      Lookup[alphaBounds, layers][[2]] tBand[[2]]^2 < 18/5,
      "positive retained term, M=" <> ToString[layers]
    ];
    count += 1,
    {layers, {2, 3, 4}}
  ];
  assert[epsilonMax/(2 (4/5)) < 1/4, "endpoint shift cap"];
  assert[(25/96)^2 > 25/384, "beta activation square"];
  assert[25/96 < 9/20, "retained radial comparison"];
  count += 3;
  Print["PASS rational enclosure ledger: ", count, " exact inequalities."]
];

verifyTaylorCore[] := Module[{x, y, cubic},
  setTaylorDegree[2];
  x = tmVariable[0];
  y = tmVariable[1];
  assert[tmRange[(2 + x) (3 - y)] === {0, 12}, "Taylor product range"];
  cubic = x^3;
  assert[tmRange[cubic] === {-1, 1}, "Taylor discarded-tail enclosure"];
  assert[tmRange[x - x] === {0, 0}, "Taylor exact cancellation"];
  Print["PASS independent dense rational Taylor-model core."]
];

profileModels[
  layers_Integer,
  tLower_,
  tUpper_,
  epsilonLower_ : 0,
  epsilonUpper_ : epsilonMax,
  degree_Integer : 6
] := Module[
  {t, epsilon, t2, t3, x, q, c0, c1, c2, thetaC0, alpha,
   z, w, v, weight, first1, first3, a10, a30, third1, third3,
   profile, tiltDerivative},
  setTaylorDegree[degree];
  t = tmAffineVariable[tLower, tUpper, 0];
  epsilon = tmAffineVariable[epsilonLower, epsilonUpper, 1];
  t2 = t t;
  t3 = t2 t;
  x = t3 epsilon/2;
  q = t^6/24;
  c0 = tmConstant[0];
  c1 = tmConstant[0];
  c2 = tmConstant[0];
  thetaC0 = tmConstant[0];
  Do[
    alpha = Lookup[alphaBounds, layer];
    z = tmInterval[alpha[[1]], alpha[[2]]] t2;
    w = (2/3) z;
    v = (4/9) z;
    weight = tmExponential[-z] t3;
    first1 = w - 1;
    first3 = w - 3;
    a10 = first1^2 - v;
    a30 = first3^2 - v;
    c0 = c0 + weight (a10 - q a30);
    c1 = c1 + weight ((2 w - 3) - q (2 w - 7));
    c2 = c2 + weight (1 - q);
    third1 = first1^3 - (4/3) z first1 + (8/27) z;
    third3 = first3^3 - (4/3) z first3 + (8/27) z;
    thetaC0 = thetaC0 + weight (third1 - q third3),
    {layer, 1, layers}
  ];
  profile = tmExponential[-x] (c0 + c1 x + c2 x^2);
  tiltDerivative = (c1 - c0) + (2 c2 - c1) x - c2 x^2;
  {profile, thetaC0, tiltDerivative, c0}
];

verifyProfiles[] := Module[
  {m2Boxes, models, upper, profileData, tBand, thetaLower, tiltUpper,
   endpoint, endpointT, endpointUpper},
  m2Boxes = {
    {9687/10000, 10001/10000},
    {9999/10000, 10773/10000}
  };
  Do[
    models = profileModels[2, box[[1]], box[[2]]];
    upper = tmRange[models[[1]]][[2]];
    assert[upper < -1/5, "M=2 profile box " <> ToString[box, InputForm]];
    Print[
      "PASS profile M=2, t=", box,
      ": exact upper < -1/5; upper ~= ", N[upper, 10]
    ],
    {box, m2Boxes}
  ];
  profileData = {
    {3, 1/8, -13/100, 17/10, -21/200},
    {4, 7/100, -37/100, 5/2, -17/250}
  };
  Do[
    tBand = Lookup[tBands, row[[1]]];
    models = profileModels[row[[1]], tBand[[1]], tBand[[2]]];
    thetaLower = tmRange[models[[2]]][[1]];
    tiltUpper = tmRange[models[[3]]][[2]];
    assert[
      thetaLower > row[[2]],
      "theta profile M=" <> ToString[row[[1]]]
    ];
    assert[
      tiltUpper < row[[3]],
      "tilt derivative M=" <> ToString[row[[1]]]
    ];
    endpoint = row[[4]];
    endpointT = Lookup[endpointTBands, endpoint];
    endpointUpper = tmRange[
      profileModels[
        row[[1]], endpointT[[1]], endpointT[[2]], 0, 0
      ][[4]]
    ][[2]];
    assert[
      endpointUpper < row[[5]],
      "untilted endpoint profile M=" <> ToString[row[[1]]]
    ];
    Print[
      "PASS profile M=", row[[1]],
      ": exact theta lower > ", row[[2]],
      ", tilt upper < ", row[[3]],
      ", endpoint upper < ", row[[5]],
      "; diagnostics = ",
      N[{thetaLower, tiltUpper, endpointUpper}, 10]
    ],
    {row, profileData}
  ]
];

remainderModel[
  layers_Integer,
  tLower_,
  tUpper_,
  epsilonLower_,
  epsilonUpper_,
  degree_Integer
] := Module[
  {t, epsilon, delta, t2, t3, ell, total, alpha, z, x, s, w, v,
   radius, radiusInverse, radiusInverseSquared, qValues, m, cLocal,
   includeBeta, a0, correction, lambda, y, qValue, layerValue},
  setTaylorDegree[degree];
  t = tmAffineVariable[tLower, tUpper, 0];
  epsilon = tmAffineVariable[epsilonLower, epsilonUpper, 1];
  delta = epsilon epsilon;
  t2 = t t;
  t3 = t2 t;
  ell = tmBetaLogFactor[delta];
  total = tmConstant[0];
  Do[
    alpha = Lookup[alphaBounds, layer];
    z = tmInterval[alpha[[1]], alpha[[2]]] t2;
    x = t3 epsilon/2;
    s = z + x;
    w = (2/3) z + x;
    v = (4/9) z + x;
    radius = 1 - delta s;
    radiusInverse = tmReciprocal[radius];
    radiusInverseSquared = radiusInverse radiusInverse;
    qValues = {};
    Do[
      m = specification[[1]];
      cLocal = specification[[2]];
      includeBeta = specification[[3]];
      a0 = (w - m)^2 - v;
      correction =
        -(2 m w + v) (s - cLocal) radiusInverse
        + w^2 (
          2 s - (2 cLocal + 1)
          + delta (cLocal (cLocal + 1) - s^2)
        ) radiusInverseSquared;
      lambda = tmEta[cLocal, s, delta]
        + If[TrueQ[includeBeta], ell, 0];
      y = delta lambda;
      qValue = lambda tmPhi[y] a0 + tmExponential[y] correction;
      qValues = Append[qValues, qValue],
      {specification, {{1, 1, False}, {3, 3, True}}}
    ];
    layerValue = tmExponential[-s] (
      t3 qValues[[1]] - t3^3 qValues[[2]]/24
    );
    total = total + layerValue,
    {layer, 1, layers}
  ];
  total
];

verifyRemainders[] := Module[{boxes, model, upper},
  (* Each row is {M,t-left,t-right,epsilon-left,epsilon-right,degree,target}. *)
  boxes = {
    {2, 9687/10000, 10773/10000, 0, epsilonMax, 6, 1},
    {3, 4189/5000, 9035/10000, 0, epsilonMax, 6, 1/2},
    {3, 9034/10000, 1211/1250, 0, 1/5, 6, 1/2},
    {3, 9034/10000, 1211/1250, 1/5, epsilonMax, 6, 1/2},
    {4, 921/1250, 4037/5000, 0, epsilonMax, 6, 1/3},
    {4, 8073/10000, 8379/10000, 0, epsilonMax, 8, 1/3}
  };
  Do[
    model = remainderModel[
      row[[1]], row[[2]], row[[3]], row[[4]], row[[5]], row[[6]]
    ];
    upper = tmRange[model][[2]];
    assert[
      upper < row[[7]],
      "remainder box " <> ToString[Take[row, 6], InputForm]
    ];
    Print[
      "PASS remainder M=", row[[1]],
      ", t=", row[[{2, 3}]],
      ", epsilon=", row[[{4, 5}]],
      ", degree=", row[[6]],
      ": exact upper < ", row[[7]],
      "; upper ~= ", N[upper, 10],
      "; bits=", rationalBitSize[upper]
    ],
    {row, boxes}
  ]
];

endpointModel[
  layers_Integer,
  a_,
  epsilonLower_,
  epsilonUpper_,
  degree_Integer : 8
] := Module[
  {epsilon, delta, one, beta, tBounds, t, t2, total, alpha, z, s,
   common, radialDMinus1, radialDMinus3, dimensionLower},
  setTaylorDegree[degree];
  epsilon = tmAffineVariable[epsilonLower, epsilonUpper, 0];
  delta = epsilon epsilon;
  one = tmConstant[1];
  beta = (one - delta) (one - 2 delta) (one - 3 delta)/24;
  tBounds = Lookup[endpointTBands, a];
  t = tmInterval[tBounds[[1]], tBounds[[2]]];
  t2 = t t;
  total = tmConstant[0];
  Do[
    alpha = Lookup[alphaBounds, layer];
    z = tmInterval[alpha[[1]], alpha[[2]]] t2;
    s = z + epsilon/(2 a);
    common = tmExponential[-s];
    radialDMinus1 = common tmExponential[delta tmEta[1, s, delta]];
    radialDMinus3 = common tmExponential[delta tmEta[3, s, delta]];
    total = total + radialDMinus1/a - beta radialDMinus3/a^3,
    {layer, 1, layers}
  ];
  dimensionLower = gammaFactorLower (
    one + delta/4 - delta^2/32
  );
  dimensionLower total
];

verifyEndpoints[] := Module[{boxes, lower},
  boxes = {
    {2, 4/5, 0, 1/5, 21/20},
    {2, 4/5, 1/5, epsilonMax, 101/100},
    {2, 11/10, 0, epsilonMax, 101/100},
    {3, 17/10, 0, epsilonMax, 103/100},
    {4, 5/2, 0, epsilonMax, 101/100}
  };
  Do[
    lower = tmRange[endpointModel[
      row[[1]], row[[2]], row[[3]], row[[4]]
    ]][[1]];
    assert[
      lower > row[[5]],
      "endpoint box " <> ToString[Take[row, 4], InputForm]
    ];
    Print[
      "PASS endpoint M=", row[[1]],
      ", a=", row[[2]],
      ", epsilon=", row[[{3, 4}]],
      ": exact lower > ", row[[5]],
      "; lower ~= ", N[lower, 10],
      "; bits=", rationalBitSize[lower]
    ],
    {row, boxes}
  ]
];

verifyRationalEnclosures[];
verifyTaylorCore[];
verifyProfiles[];
verifyRemainders[];
verifyEndpoints[];

elapsedSeconds = N[AbsoluteTime[] - startedAt, 8];
Print[
  "PASS independent uniform unweighted bridge replay: all exact claims; ",
  "runtime_seconds=", elapsedSeconds
];
Exit[0];


==> anc/independent_wolfram_audit.wls <==
#!/usr/bin/env wolframscript
(*
Independent exact audit under Wolfram Language / Mathematica.

This file has two roles:
  1. verify the six rational polynomial signs used by the analytic
     d=3 and d=4 calculus arguments;
  2. independently reconstruct the fixed degree-28 beta Bernstein
     certificate used in the d>=7 beta bridge.

No floating-point value participates in acceptance.
*)

ClearAll["Global`*"];

fail[message_] := (Print["FAIL: ", message]; Exit[1]);
require[condition_, message_] := If[! TrueQ[condition], fail[message]];

q2[t_] := (-1 + (5441/1000) t^3 - (1261/200) t^5
  - (10479/10000) t^6 + (11313/5000) t^7
  + (6059/10000) t^8 + (503/10000) t^9);

q3[t_] := (-1 + (5101/625) t^3 - (132569/10000) t^5
  - (7859/5000) t^6 + (66979/10000) t^7
  + (12741/10000) t^8 + (377/5000) t^9);

q4[t_] := (-1 + (108821/10000) t^3 - (110701/5000) t^5
  - (20957/10000) t^6 + (697/50) t^7
  + (10639/5000) t^8 + (503/5000) t^9);

j2[t_] := ((16/3)
  - (38601/2000) t^2 - 4 t^3
  + (3667906250449/180000000000) t^4
  + (347411/56250) t^5
  - (51128367255387537/8000000000000000) t^6
  - (74854534781/28800000000) t^7
  - (1556907/6400000) t^8);

j3[t_] := (8
  - (243491/6000) t^2 - 6 t^3
  + (5429053583737/90000000000) t^4
  + (40582/3125) t^5
  - (218258535239085969/8000000000000000) t^6
  - (221592562877/28800000000) t^7
  - (29462411/57600000) t^8);

j4[t_] := ((32/3)
  - (609979/9000) t^2 - 8 t^3
  + (11299168916539/90000000000) t^4
  + (203327/9375) t^5
  - (35537115060722709/500000000000000) t^6
  - (76864688017/4800000000) t^7
  - (73807459/86400000) t^8);

lowDimensionalSigns = {
  Resolve[
    ForAll[t, 4189/5000 <= t <= 1013/1000, q2[t] > 0],
    Reals],
  Resolve[
    ForAll[t, 303/400 <= t <= 8379/10000, q3[t] > 0],
    Reals],
  Resolve[
    ForAll[t, 3593/5000 <= t <= 947/1250, q4[t] > 0],
    Reals],
  Resolve[
    ForAll[t, 9687293/10000000 <= t <= 317889/312500, j2[t] < 0],
    Reals],
  Resolve[
    ForAll[t, 2094709/2500000 <= t <= 4843647/5000000, j3[t] < 0],
    Reals],
  Resolve[
    ForAll[t, 6751063/10000000 <= t <= 8378837/10000000, j4[t] < 0],
    Reals]
  };

Print["LOWDIM exact Resolve results: ", lowDimensionalSigns];
require[And @@ lowDimensionalSigns, "low-dimensional polynomial signs"];

Clear[s];
kA = 887/1842;
kC = 880/2081;

rA = 1 - s^3/5 - kA s^2;
rC = 1 - s^3/6 - kC s^2;
xA = (1 - s^2) s/5;
xC = (1 - s^2) s/6;
yA = (1 - s^2) kA;
yC = (1 - s^2) kC;

q = Expand[
  2 rC^2 - rA (4 xC + (22/9) yC) + (xA + (2/3) yA)^2];

z = Expand[
  (1 - 3 s^2) (s/6 + kC)
  + (1/2) (1 - 3 s^2) s^2 (s/6 + kC)^2];

p0 = Expand[
  (1 - (1 - 3 s^2) s/5)
  (2 - 4 s/5 + (s^2 + s^4)/25)];

e4[u_] := 1 - u + u^2/2 - u^3/6 + u^4/24;
v = Expand[3 q e4[z] - p0];
v2 = Expand[D[v, {s, 2}]];
powerCoefficients = CoefficientList[v2, s];

lambda = 2^15 3^12 5^3 307^2 2081^10;
require[
  Exponent[v, s] == 30 && Exponent[v2, s] == 28,
  "fixed beta degrees"];
require[
  Apply[LCM, Denominator /@ powerCoefficients] == lambda,
  "fixed beta common denominator"];

endpoint = 19/50;
bernsteinCoefficients = Table[
  Sum[
    powerCoefficients[[j + 1]] endpoint^j
    Binomial[k, j]/Binomial[28, j],
    {j, 0, k}],
  {k, 0, 28}];

betaScale =
  2^41 3^14 5^57 7 11 13 17 23 307^2 2081^10;
scaledIntegers =
  Expand[betaScale (4 # - 11)] & /@ bernsteinCoefficients;

require[
  And @@ (IntegerQ /@ scaledIntegers) && Min[scaledIntegers] > 0,
  "fixed beta Bernstein positivity"];

digest = Hash[
  StringRiffle[ToString[#, InputForm] & /@ scaledIntegers, ","],
  "SHA256",
  "HexString"];
require[
  digest ==
    "80a9607613facd82a6c14dfb687388de29cec13cb2c1104acdd61b43f19e73b5",
  "fixed beta pinned digest"];

require[
  1/8 - (v /. s -> 0) > 0
  && 99/400 - (v /. s -> endpoint) > 0,
  "fixed beta endpoint reserves"];

Print[
  "PASS: independent Wolfram exact audit of the analytic d=3/d=4 "
  <> "polynomial signs and the fixed beta certificate."];
Exit[0];


==> anc/requirements.txt <==
sympy==1.14.0


==> anc/run_all_certificates.py <==
"""Deterministic runner for the exact verification suite.

Run from the repository root with

    python verification/run_all_certificates.py

Each checker is executed in a fresh Python process.  Eight audit checkers
reconstruct displayed exact or hand-checkable analytic arguments.  The
uniform unweighted bridge checker is theorem-critical: it discharges the
finite exact Taylor-model inequalities used by the active d >= 7 proof.
In the arXiv package the same command is

    python anc/run_all_certificates.py

Complete stdout is written to the adjacent ``generated`` directory and
hashed together with the checker source.  The JSON and SHA-256 manifests are
deterministic: they contain no timestamps or machine-specific absolute paths.
"""

from __future__ import annotations

import hashlib
import json
import platform
import subprocess
import sys
from pathlib import Path


VERIFICATION = Path(__file__).resolve().parent
ROOT = VERIFICATION.parent
GENERATED = VERIFICATION / "generated"
VERIFICATION_PREFIX = VERIFICATION.relative_to(ROOT).as_posix()

CERTIFICATES = (
    {
        "id": "disk_ritz",
        "script": "verify_disk_ritz_displayed.py",
        "logical_status": "displayed_exact_verification_audit",
        "claims": [
            "S.2 displayed exact disk Rayleigh--Ritz determinant inequalities",
        ],
    },
    {
        "id": "d3_layers",
        "script": "verify_d3_layer_certificate.py",
        "logical_status": "independent_analytic_audit",
        "claims": [
            "three-dimensional rational-calculus finite-layer proof on 5 <= x <= 14",
        ],
    },
    {
        "id": "d4_reduced",
        "script": "verify_d4_reduced_certificate.py",
        "logical_status": "independent_analytic_audit",
        "claims": [
            "four-dimensional power-trial staircase, rational-calculus phase, analytic beta, and handoff proof",
        ],
    },
    {
        "id": "power_trial_staircase",
        "script": "verify_power_trial_staircase.py",
        "logical_status": "independent_analytic_audit",
        "claims": [
            "active power-trial proof of the d >= 5 low-frequency variational estimate",
            "monotonicity of the continuous threshold ratio and uniform/seed endpoint factors",
            "strict threshold ownership and handoff obligations",
        ],
    },
    {
        "id": "retained_tail_d56",
        "script": "verify_retained_tail_d56.py",
        "logical_status": "independent_analytic_audit",
        "claims": [
            "active correlated retained-tail bridge in dimensions d = 5,6",
            "six rational curvature intervals, eight independent endpoints, inherited joins, and the exceptional d=5 left endpoint",
        ],
    },
    {
        "id": "uniform_unweighted_bridge",
        "script": "verify_uniform_unweighted_bridge.py",
        "logical_status": "theorem_critical_certificate",
        "claims": [
            "active uniform unweighted three-band bridge for every integer d >= 7",
            "exact bivariate Taylor-model bounds for limiting profiles, finite-d remainders, activation, and endpoint families",
        ],
    },
    {
        "id": "beta_polynomial",
        "script": "verify_beta_V_complete_square.py",
        "logical_status": "independent_analytic_audit",
        "claims": [
            "analytic complete-square convexity proof for the fixed beta polynomial",
        ],
    },
    {
        "id": "beta_psi_monotonicity",
        "script": "verify_beta_psi_monotonicity.py",
        "logical_status": "independent_analytic_audit",
        "claims": [
            "analytic beta-curvature monotonicity and seven rational point substitutions",
        ],
    },
    {
        "id": "beta_tables",
        "script": "verify_beta_tables.py",
        "logical_status": "independent_analytic_audit",
        "claims": [
            "displayed analytic beta endpoint substitutions for 5 <= d <= 9",
        ],
    },
)

WOLFRAM_REPLAYS = (
    ("independent_wolfram_audit.wls", "independent_wolfram_audit.txt"),
    (
        "independent_power_trial_staircase_replay.wls",
        "independent_power_trial_staircase_replay.txt",
    ),
    (
        "independent_retained_tail_d56_replay.wls",
        "independent_retained_tail_d56_replay.txt",
    ),
    (
        "independent_uniform_unweighted_bridge_replay.wls",
        "independent_uniform_unweighted_bridge_replay.txt",
    ),
)


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1 << 20), b""):
            digest.update(chunk)
    return digest.hexdigest()


def main() -> None:
    GENERATED.mkdir(exist_ok=True)

    try:
        import sympy

        sympy_version = sympy.__version__
    except ImportError as exc:  # pragma: no cover - explicit environment error
        raise SystemExit(
            "SymPy is required by several exact audit checkers. "
            f"Install the pinned version from {VERIFICATION_PREFIX}/requirements.txt."
        ) from exc

    records: list[dict[str, object]] = []
    hash_lines: list[str] = []

    for certificate in CERTIFICATES:
        script = VERIFICATION / str(certificate["script"])
        output = GENERATED / f"{certificate['id']}.txt"
        completed = subprocess.run(
            [sys.executable, str(script)],
            cwd=ROOT,
            check=False,
            capture_output=True,
            text=True,
            encoding="utf-8",
        )
        transcript = completed.stdout
        if completed.stderr:
            transcript += "\n[stderr]\n" + completed.stderr
        output.write_text(transcript, encoding="utf-8", newline="\n")

        if completed.returncode != 0:
            raise SystemExit(
                f"{script.name} failed with exit code {completed.returncode}; "
                f"see {output.relative_to(ROOT)}"
            )

        script_hash = sha256(script)
        output_hash = sha256(output)
        records.append(
            {
                "id": certificate["id"],
                "command": f"python {VERIFICATION_PREFIX}/{script.name}",
                "script": f"{VERIFICATION_PREFIX}/{script.name}",
                "script_sha256": script_hash,
                "output": f"{VERIFICATION_PREFIX}/generated/{output.name}",
                "output_sha256": output_hash,
                "logical_status": certificate["logical_status"],
                "claims": certificate["claims"],
            }
        )
        hash_lines.extend(
            (
                f"{script_hash}  {VERIFICATION_PREFIX}/{script.name}",
                f"{output_hash}  {VERIFICATION_PREFIX}/generated/{output.name}",
            )
        )

    certificate_scripts = {
        VERIFICATION / str(item["script"]) for item in CERTIFICATES
    }
    certificate_outputs = {
        GENERATED / f"{item['id']}.txt" for item in CERTIFICATES
    }
    wolfram_artifacts = tuple(
        path
        for source, transcript in WOLFRAM_REPLAYS
        for path in (VERIFICATION / source, GENERATED / transcript)
    )
    expected_python = certificate_scripts | {
        VERIFICATION / "run_all_certificates.py",
        VERIFICATION / "run_independent_wolfram_audits.py",
    }
    expected_outputs = certificate_outputs | {
        GENERATED / transcript for _, transcript in WOLFRAM_REPLAYS
    }
    unexpected_python = tuple(
        sorted(set(VERIFICATION.glob("*.py")) - expected_python)
    )
    unexpected_outputs = tuple(
        sorted(set(GENERATED.glob("*.txt")) - expected_outputs)
    )
    if unexpected_python or unexpected_outputs:
        unexpected = (*unexpected_python, *unexpected_outputs)
        names = ", ".join(path.relative_to(ROOT).as_posix() for path in unexpected)
        raise SystemExit(f"Unexpected verification artifacts: {names}")
    source_root = ROOT / "arxiv_submission"
    if not (source_root / "polya_neumann_balls_arxiv.tex").is_file():
        source_root = ROOT
    active_sources = (
        source_root / "polya_neumann_balls_arxiv.tex",
        source_root / "low_frequency_power_trial.tex",
        source_root / "retained_tail_bridge_d56.tex",
        source_root / "uniform_unweighted_bridge_dge7.tex",
    )
    artifact_paths = (
        *active_sources,
        VERIFICATION / "run_all_certificates.py",
        VERIFICATION / "requirements.txt",
        VERIFICATION / "README.md",
        VERIFICATION / "run_independent_wolfram_audits.py",
        *wolfram_artifacts,
    )
    artifacts = []
    seen_artifacts: set[Path] = set()
    for artifact in artifact_paths:
        if artifact in seen_artifacts:
            continue
        seen_artifacts.add(artifact)
        if not artifact.exists():
            raise SystemExit(f"Required manifest artifact is missing: {artifact}")
        relative = artifact.relative_to(ROOT).as_posix()
        artifact_hash = sha256(artifact)
        artifacts.append({"path": relative, "sha256": artifact_hash})
        hash_lines.append(f"{artifact_hash}  {relative}")

    theorem_critical_count = sum(
        item["logical_status"] == "theorem_critical_certificate"
        for item in CERTIFICATES
    )
    analytic_audit_count = sum(
        item["logical_status"] == "independent_analytic_audit"
        for item in CERTIFICATES
    )
    displayed_exact_audit_count = sum(
        item["logical_status"] == "displayed_exact_verification_audit"
        for item in CERTIFICATES
    )
    independent_wolfram_replay_count = len(WOLFRAM_REPLAYS)

    manifest = {
        "schema": 1,
        "python_requirement": ">=3.11",
        "python_runtime": platform.python_version(),
        "sympy_requirement": "==1.14.0",
        "sympy_runtime": sympy_version,
        "theorem_critical_certificate_count": theorem_critical_count,
        "independent_analytic_audit_count": analytic_audit_count,
        "displayed_exact_verification_audit_count": (
            displayed_exact_audit_count
        ),
        "independent_wolfram_replay_count": independent_wolfram_replay_count,
        "arithmetic_policy": (
            "Every acceptance decision uses integer, Fraction, or SymPy exact "
            "arithmetic. Printed decimals are diagnostics only."
        ),
        "artifacts": artifacts,
        "certificates": records,
    }
    manifest_path = VERIFICATION / "certificate_manifest.json"
    manifest_path.write_text(
        json.dumps(manifest, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
        newline="\n",
    )
    hash_lines.append(
        f"{sha256(manifest_path)}  "
        f"{VERIFICATION_PREFIX}/certificate_manifest.json"
    )
    (VERIFICATION / "CERTIFICATE_MANIFEST.sha256").write_text(
        "\n".join(sorted(set(hash_lines))) + "\n",
        encoding="utf-8",
        newline="\n",
    )

    print(
        f"PASS: {theorem_critical_count} theorem-critical certificate checkers, "
        f"{analytic_audit_count} independent analytic audits, and "
        f"{displayed_exact_audit_count} displayed exact verification audits; "
        f"wrote {VERIFICATION_PREFIX}/certificate_manifest.json and "
        f"{VERIFICATION_PREFIX}/CERTIFICATE_MANIFEST.sha256"
    )


if __name__ == "__main__":
    main()


==> anc/run_independent_wolfram_audits.py <==
#!/usr/bin/env python3
"""Run the four active independent Wolfram Language replays deterministically.

These replays are redundant implementations, not additional theorem
premises.  They are kept outside ``run_all_certificates.py`` so the primary
Python verification suite remains usable on machines without Mathematica.
"""

from __future__ import annotations

import shutil
import subprocess
from pathlib import Path


VERIFICATION = Path(__file__).resolve().parent
ROOT = VERIFICATION.parent
GENERATED = VERIFICATION / "generated"
WOLFRAM_REPLAYS = (
    "independent_wolfram_audit.wls",
    "independent_power_trial_staircase_replay.wls",
    "independent_retained_tail_d56_replay.wls",
    "independent_uniform_unweighted_bridge_replay.wls",
)


def find_wolframscript() -> Path:
    located = shutil.which("wolframscript")
    candidates = [
        Path(located) if located else None,
        Path(
            r"C:\Program Files\Wolfram Research\WolframScript"
            r"\wolframscript.exe"
        ),
        Path("/usr/local/bin/wolframscript"),
        Path("/usr/bin/wolframscript"),
    ]
    for candidate in candidates:
        if candidate is not None and candidate.is_file():
            return candidate
    raise SystemExit(
        "wolframscript was not found on PATH or in a standard install "
        "location; install a compatible Wolfram Language runtime."
    )


def main() -> None:
    executable = find_wolframscript()
    scripts = tuple(VERIFICATION / name for name in WOLFRAM_REPLAYS)
    missing = tuple(script.name for script in scripts if not script.is_file())
    if missing:
        raise SystemExit(
            "Required Wolfram replay files are missing: " + ", ".join(missing)
        )

    GENERATED.mkdir(exist_ok=True)
    for script in scripts:
        completed = subprocess.run(
            [str(executable), "-file", str(script)],
            cwd=ROOT,
            check=False,
            capture_output=True,
            text=True,
            encoding="utf-8",
            errors="strict",
        )
        transcript = completed.stdout
        if completed.stderr:
            transcript += "\n[stderr]\n" + completed.stderr
        output = GENERATED / f"{script.stem}.txt"
        output.write_text(transcript, encoding="utf-8", newline="\n")
        if completed.returncode != 0:
            raise SystemExit(
                f"{script.name} failed with exit code "
                f"{completed.returncode}; see {output.relative_to(ROOT)}"
            )
        print(f"PASS: {script.name}")

    print(f"PASS: {len(scripts)} independent Wolfram Language replays.")


if __name__ == "__main__":
    main()


==> anc/verify_beta_V_complete_square.py <==
"""Exact audit of the analytic complete-square proof for the beta polynomial.

This checker audits the short analytic complete-square proof that

    V''(s) > 0,             0 <= s <= 19/50,

by completing a square and bounding the elementary factors on four rational
subintervals.  It also checks the two hand-sized endpoint estimates used by
the chord argument.

Every acceptance decision uses exact SymPy rational arithmetic.  Decimal
output, if added later, must remain diagnostic only.
"""

import sympy as sp


if not __debug__:
    raise SystemExit("Refusing optimized Python: exact assertions must remain enabled.")


R = sp.Rational
s = sp.symbols("s")
z = sp.symbols("z")


def require(condition: bool, message: str) -> None:
    if not condition:
        raise AssertionError(message)


def positive(value: sp.Expr, message: str) -> None:
    require(bool(sp.factor(value) > 0), message)


def negative(value: sp.Expr, message: str) -> None:
    require(bool(sp.factor(value) < 0), message)


kappa_A = R(887, 1842)
kappa_C = R(880, 2081)

rho_A = 1 - s**3 / 5 - kappa_A * s**2
rho_C = 1 - s**3 / 6 - kappa_C * s**2
X_A = (1 - s**2) * s / 5
X_C = (1 - s**2) * s / 6
Y_A = (1 - s**2) * kappa_A
Y_C = (1 - s**2) * kappa_C

Q = sp.expand(
    2 * rho_C**2
    - rho_A * (4 * X_C + R(22, 9) * Y_C)
    + (X_A + R(2, 3) * Y_A) ** 2
)
Z = sp.expand(
    (1 - 3 * s**2) * (s / 6 + kappa_C)
    + R(1, 2) * (1 - 3 * s**2) * s**2 * (s / 6 + kappa_C) ** 2
)
P0 = sp.expand(
    (1 - (1 - 3 * s**2) * s / 5)
    * (2 - 4 * s / 5 + (s**2 + s**4) / 25)
)

E4_z = 1 - z + z**2 / 2 - z**3 / 6 + z**4 / 24
U_z = 1 - z + z**2 / 2 - z**3 / 6
R_z = 1 - z + z**2 / 2

E4 = sp.expand(E4_z.subs(z, Z))
U = sp.expand(U_z.subs(z, Z))
R2 = sp.expand(R_z.subs(z, Z))
V = sp.expand(3 * Q * E4 - P0)

Q1 = sp.diff(Q, s)
Q2 = sp.diff(Q, s, 2)
Q3 = sp.diff(Q, s, 3)
Z1 = sp.diff(Z, s)
Z2 = sp.diff(Z, s, 2)
Z3 = sp.diff(Z, s, 3)
P2 = sp.diff(P0, s, 2)
P3 = sp.diff(P0, s, 3)
V2 = sp.diff(V, s, 2)

S_MAX = R(19, 50)


def verify_structural_signs() -> dict[str, sp.Expr]:
    """Audit the derivative signs that make every interval bound endpoint-only."""

    # The exact Q' expansion used in the manuscript.
    expected_Q1 = (
        -R(7436, 13815)
        - R(259077005522, 397167642225) * s
        + R(23368101, 28749015) * s**2
        + R(53792176118548, 826505863470225) * s**3
        - R(16881305, 28749015) * s**4
        - R(17, 75) * s**5
    )
    require(sp.expand(Q1 - expected_Q1) == 0, "Q' expansion mismatch")

    linear_size = R(259077005522, 397167642225)
    quadratic_size = R(23368101, 28749015)
    cubic_size = R(53792176118548, 826505863470225)
    quartic_size = R(16881305, 28749015)

    # Q'<-53/100+(82/100)s^2+(7/100)s^3<0.
    positive(R(7436, 13815) - R(53, 100), "Q' constant comparison failed")
    positive(R(82, 100) - quadratic_size, "Q' quadratic comparison failed")
    positive(R(7, 100) - cubic_size, "Q' cubic comparison failed")
    q1_majorant_at_right = (
        -R(53, 100)
        + R(82, 100) * S_MAX**2
        + R(7, 100) * S_MAX**3
    )
    negative(q1_majorant_at_right, "Q'<0 majorant failed")

    # Q''<0.  Drop its negative cubic and quartic terms.
    positive(linear_size - R(13, 20), "Q'' linear lower bound failed")
    positive(R(813, 1000) - quadratic_size, "Q'' quadratic upper bound failed")
    positive(R(66, 1000) - cubic_size, "Q'' cubic upper bound failed")
    q2_majorant_at_right = (
        -R(13, 20)
        + 2 * R(813, 1000) * S_MAX
        + 3 * R(66, 1000) * S_MAX**2
    )
    require(
        q2_majorant_at_right == -R(4411, 1250000),
        "unexpected Q'' majorant",
    )
    negative(q2_majorant_at_right, "Q''<0 majorant failed")

    # Q'''>0.  Keep the positive constant term, discard the positive
    # linear term, and enlarge the two negative terms.
    positive(quadratic_size - R(4, 5), "Q''' constant lower bound failed")
    positive(R(3, 5) - quartic_size, "Q''' quadratic loss bound failed")
    q3_minorant_at_right = (
        R(8, 5)
        - R(36, 5) * S_MAX**2
        - R(68, 15) * S_MAX**3
    )
    require(
        q3_minorant_at_right == R(146047, 468750),
        "unexpected Q''' minorant",
    )
    positive(q3_minorant_at_right, "Q'''>0 minorant failed")

    # Z'' and Z''' have only strictly negative coefficients.
    expected_Z2 = (
        -R(5, 4) * s**4
        - R(8800, 2081) * s**3
        - R(79304639, 25983366) * s**2
        - R(5363, 2081) * s
        - R(10213280, 4330561)
    )
    expected_Z3 = (
        -5 * s**3
        - R(26400, 2081) * s**2
        - R(79304639, 12991683) * s
        - R(5363, 2081)
    )
    require(sp.expand(Z2 - expected_Z2) == 0, "Z'' expansion mismatch")
    require(sp.expand(Z3 - expected_Z3) == 0, "Z''' expansion mismatch")
    require(
        all(coefficient < 0 for coefficient in sp.Poly(Z2, s).all_coeffs()),
        "Z'' coefficient sign failed",
    )
    require(
        all(coefficient < 0 for coefficient in sp.Poly(Z3, s).all_coeffs()),
        "Z''' coefficient sign failed",
    )

    # P0'''>0 after the two positive terms are discarded.
    expected_P3 = (
        R(126, 25) * s**4
        + R(24, 25) * s**2
        - R(264, 25) * s
        + R(894, 125)
    )
    require(sp.expand(P3 - expected_P3) == 0, "P0''' expansion mismatch")
    p3_minorant_at_right = R(894, 125) - R(264, 25) * S_MAX
    require(
        p3_minorant_at_right == R(1962, 625),
        "unexpected P0''' minorant",
    )
    positive(p3_minorant_at_right, "P0'''>0 minorant failed")

    return {
        "Q1_majorant": q1_majorant_at_right,
        "Q2_majorant": q2_majorant_at_right,
        "Q3_minorant": q3_minorant_at_right,
        "P3_minorant": p3_minorant_at_right,
    }


def verify_Z_boxes() -> list[tuple[sp.Rational, sp.Rational]]:
    """Prove the four rational enclosures for Z(s)."""

    z_polynomial = sp.Poly(Z, s)
    require(z_polynomial.degree() == 6, "unexpected degree for Z")
    coefficient_s2 = -z_polynomial.coeff_monomial(s**2)
    require(
        coefficient_s2 == R(5106640, 4330561),
        "unexpected quadratic coefficient in Z",
    )
    require(
        all(
            z_polynomial.coeff_monomial(s**power) < 0
            for power in range(2, 7)
        ),
        "the degree >=2 coefficients of Z must all be negative",
    )

    # Z <= kappa_C+s/6-c*s^2 <= kappa_C+1/(144c) < 429/1000.
    global_upper = kappa_C + 1 / (144 * coefficient_s2)
    require(
        R(429, 1000) - global_upper
        == R(9078956071, 38256904224000),
        "unexpected global Z upper reserve",
    )
    positive(R(429, 1000) - global_upper, "global Z upper bound failed")

    intervals = [
        (R(0), R(1, 10), R(21, 50), R(429, 1000)),
        (R(1, 10), R(1, 5), R(2, 5), R(429, 1000)),
        (R(1, 5), R(3, 10), R(7, 20), R(41, 100)),
        (R(3, 10), R(19, 50), R(7, 25), R(353, 1000)),
    ]

    boxes: list[tuple[sp.Rational, sp.Rational]] = []
    for index, (left, right, lower, upper) in enumerate(intervals):
        # Z is concave, so its minimum on the interval is at an endpoint.
        positive(Z.subs(s, left) - lower, f"Z lower bound failed at I{index} left")
        positive(Z.subs(s, right) - lower, f"Z lower bound failed at I{index} right")

        if index < 2:
            positive(upper - global_upper, f"Z global upper failed on I{index}")
        else:
            # Z'(left)<0 and Z''<0 imply Z decreases on I2 and I3.
            negative(Z1.subs(s, left), f"Z decrease failed on I{index}")
            positive(upper - Z.subs(s, left), f"Z upper bound failed on I{index}")

        boxes.append((lower, upper))

    return boxes


# Each row consists of
# (left, right, Q_min, A_max, B_max, E_max,
#  U_min, U_max, R_min, C_min, P0''_max, expected_final_margin).
ROWS = [
    (
        R(0),
        R(1, 10),
        R(1),
        R(3, 5),
        R(2, 3),
        R(2, 3),
        R(649, 1000),
        R(2, 3),
        R(13, 20),
        R(23, 10),
        R(11, 10),
        R(509459, 390000),
    ),
    (
        R(1, 10),
        R(1, 5),
        R(19, 20),
        R(16, 25),
        R(1, 2),
        R(17, 25),
        R(649, 1000),
        R(67, 100),
        R(33, 50),
        R(13, 5),
        R(163, 100),
        R(26738037, 20900000),
    ),
    (
        R(1, 5),
        R(3, 10),
        R(22, 25),
        R(67, 100),
        R(7, 20),
        R(71, 100),
        R(33, 50),
        R(71, 100),
        R(67, 100),
        R(3),
        R(21, 10),
        R(216531, 176000),
    ),
    (
        R(3, 10),
        R(19, 50),
        R(83, 100),
        R(17, 25),
        R(23, 100),
        R(19, 25),
        R(7, 10),
        R(19, 25),
        R(7, 10),
        R(7, 2),
        R(12, 5),
        R(52203369, 29050000),
    ),
]


def verify_complete_square_and_rows(
    z_boxes: list[tuple[sp.Rational, sp.Rational]],
) -> list[sp.Expr]:
    """Audit the identity, every factor bound, and the four final margins."""

    A = -Q1
    B = -Q2
    C = -Z2
    p = Z1

    decomposed = sp.expand(
        -3 * B * E4
        + 6 * A * U * p
        + 3 * Q * R2 * p**2
        + 3 * Q * U * C
        - P2
    )
    require(sp.expand(V2 - decomposed) == 0, "V'' decomposition mismatch")

    square_identity = sp.factor(
        3 * Q * R2 * p**2
        + 6 * A * U * p
        - (
            3 * Q * R2 * (p + A * U / (Q * R2)) ** 2
            - 3 * A**2 * U**2 / (Q * R2)
        )
    )
    require(square_identity == 0, "complete-square identity mismatch")

    margins: list[sp.Expr] = []
    for index, (row, z_box) in enumerate(zip(ROWS, z_boxes, strict=True)):
        (
            left,
            right,
            q_min,
            a_max,
            b_max,
            e_max,
            u_min,
            u_max,
            r_min,
            c_min,
            p2_max,
            expected_margin,
        ) = row
        z_lower, z_upper = z_box

        # Q decreases; A=-Q' increases; B=-Q'' decreases;
        # C=-Z'' increases; and P0'' increases.
        positive(Q.subs(s, right) - q_min, f"Q lower bound failed on I{index}")
        positive(a_max + Q1.subs(s, right), f"A upper bound failed on I{index}")
        positive(b_max + Q2.subs(s, left), f"B upper bound failed on I{index}")
        positive(-Z2.subs(s, left) - c_min, f"C lower bound failed on I{index}")
        positive(p2_max - P2.subs(s, right), f"P0'' upper failed on I{index}")

        # E4, U=-E4', and R=E4'' all decrease on 0<z<1.
        require(0 < z_lower < z_upper < 1, f"invalid Z box on I{index}")
        positive(e_max - E4_z.subs(z, z_lower), f"E upper failed on I{index}")
        positive(U_z.subs(z, z_upper) - u_min, f"U lower failed on I{index}")
        positive(u_max - U_z.subs(z, z_lower), f"U upper failed on I{index}")
        positive(R_z.subs(z, z_upper) - r_min, f"R lower failed on I{index}")

        # Lower bound after completing the square:
        #
        # V'' >= -3BE + 3QUC - 3A^2U^2/(QR) - P0''.
        margin = sp.factor(
            -3 * b_max * e_max
            + 3 * q_min * u_min * c_min
            - 3 * a_max**2 * u_max**2 / (q_min * r_min)
            - p2_max
        )
        require(margin == expected_margin, f"unexpected final margin on I{index}")
        positive(margin, f"complete-square lower bound failed on I{index}")
        positive(margin - 1, f"complete-square margin is not greater than one on I{index}")
        margins.append(margin)

    return margins


def verify_endpoint_chord_bounds() -> dict[str, sp.Expr]:
    """Audit the hand-sized bounds at s=0 and s=19/50."""

    left = R(0)
    right = R(19, 50)

    left_q_reserve = sp.factor(R(107, 100) - Q.subs(s, left))
    left_z_reserve = sp.factor(Z.subs(s, left) - R(21, 50))
    require(
        left_q_reserve == R(1004318023, 1588670568900),
        "unexpected left Q reserve",
    )
    require(
        left_z_reserve == R(299, 104050),
        "unexpected left Z reserve",
    )
    require(P0.subs(s, left) == 2, "P0(0) mismatch")
    positive(left_q_reserve, "left Q bound failed")
    positive(left_z_reserve, "left Z bound failed")

    left_upper = (
        3 * R(107, 100) * E4_z.subs(z, R(21, 50)) - 2
    )
    left_margin = sp.factor(R(1, 8) - left_upper)
    require(
        left_margin == R(77765933, 5000000000),
        "unexpected left endpoint margin",
    )
    positive(left_margin, "V(0)<1/8 failed")

    right_q_reserve = sp.factor(R(8319, 10000) - Q.subs(s, right))
    right_z_reserve = sp.factor(Z.subs(s, right) - R(713, 2500))
    right_p_reserve = sp.factor(P0.subs(s, right) - R(1629, 1000))
    require(
        right_q_reserve
        == R(11303640796976981653, 2869812025938281250000000),
        "unexpected right Q reserve",
    )
    require(
        right_z_reserve
        == R(273670276198777, 4871881125000000000),
        "unexpected right Z reserve",
    )
    require(
        right_p_reserve == R(26080235217, 97656250000000),
        "unexpected right P0 reserve",
    )
    positive(right_q_reserve, "right Q bound failed")
    positive(right_z_reserve, "right Z bound failed")
    positive(right_p_reserve, "right P0 bound failed")

    right_upper = (
        3 * R(8319, 10000) * E4_z.subs(z, R(713, 2500))
        - R(1629, 1000)
    )
    right_margin = sp.factor(R(99, 400) - right_upper)
    require(
        right_margin
        == R(112180099330641, 3125000000000000000),
        "unexpected right endpoint margin",
    )
    positive(right_margin, "V(19/50)<99/400 failed")

    # Direct reconstruction is an independent final consistency check.
    positive(R(1, 8) - V.subs(s, left), "direct V(0) check failed")
    positive(R(99, 400) - V.subs(s, right), "direct V(19/50) check failed")

    return {
        "left": left_margin,
        "right": right_margin,
    }


def verify() -> None:
    structural = verify_structural_signs()
    z_boxes = verify_Z_boxes()
    margins = verify_complete_square_and_rows(z_boxes)
    endpoints = verify_endpoint_chord_bounds()

    print(
        "PASS analytic C7 audit: complete-square curvature and endpoint chord "
        "bounds are exact"
    )
    print(
        "structural_reserves "
        f"Q1={-structural['Q1_majorant']} "
        f"Q2={-structural['Q2_majorant']} "
        f"Q3={structural['Q3_minorant']} "
        f"P3={structural['P3_minorant']}"
    )
    print("curvature_margins " + " ".join(str(value) for value in margins))
    print(f"endpoint_margins left={endpoints['left']} right={endpoints['right']}")


if __name__ == "__main__":
    verify()


==> anc/verify_beta_psi_monotonicity.py <==
"""Exact audit of the analytic monotonicity lemma for the beta curvature.

For m=d-1, write Psi=3 Phi_m(u,v)-Phi_m(u,0) and

    G_m = u Psi_u + (2/3) v Psi_v.

On the displayed rational rectangles, every adverse positive monomial of
G_m is absorbed by one of its negative linear terms.  Hence G_m<0 and
Psi_d(a) is increasing in a.  The former eighteen interval cells then
reduce to seven directed rational point substitutions.

All acceptance decisions use exact rational or symbolic arithmetic.
"""

from fractions import Fraction as F

import sympy as sp


if not __debug__:
    raise RuntimeError("exact audit assertions require Python without -O")


u, v = sp.symbols("u v", nonnegative=True)


def phi(n: int, second_variable: sp.Expr) -> sp.Expr:
    rho = 1 - u - second_variable
    return sp.expand(
        rho ** (n - 2)
        * (
            2 * rho**2
            - n * rho * (4 * u + sp.Rational(22, 9) * second_variable)
            + n
            * (n - 1)
            * (u + sp.Rational(2, 3) * second_variable) ** 2
        )
    )


# For m=4,5 these boxes cover a>=5/2; for m=6,7,8 they cover a>=3.
UV_BOXES = {
    4: (F(9, 500), F(1, 10)),
    5: (F(7, 500), F(81, 1000)),
    6: (F(1, 100), F(31, 500)),
    7: (F(3, 400), F(27, 500)),
    8: (F(1, 160), F(6, 125)),
}

MONOTONICITY_RESERVES = {
    4: (F(42), F(6)),
    5: (F(53), F(4)),
    6: (F(64), F(8)),
    7: (F(76), F(10)),
    8: (F(87), F(10)),
}

CHARGE_GAP_FLOORS = {
    4: (F(4, 5), F(1, 100)),
    5: (F(1, 4), F(7, 10)),
    6: (F(3, 4), F(2, 3)),
    7: (F(2, 5), F(1, 20)),
    8: (F(1, 2), F(1, 10)),
}

# Exact containment of the physical ranges in the five rectangles.  Here
# u=1/(2ad sqrt(d)) and v=alpha_1/(d a^(2/3)).
PHYSICAL_LOWER_DATA = {
    4: (F(5, 2), F(559, 250), F(921, 500)),
    5: (F(5, 2), F(120, 49), F(921, 500)),
    6: (F(3), F(37, 14), F(52, 25)),
    7: (F(3), F(280, 99), F(52, 25)),
    8: (F(3), F(3), F(52, 25)),
}

for n, (a_lower, sqrt_lower, power_lower) in PHYSICAL_LOWER_DATA.items():
    dimension = n + 1
    u_max, v_max = UV_BOXES[n]
    assert 1 / (2 * a_lower * dimension * sqrt_lower) < u_max
    assert F(887, 1000) / (dimension * power_lower) < v_max


charge_residuals: dict[int, tuple[F, F]] = {}

for n, (u_max, v_max) in UV_BOXES.items():
    psi = sp.expand(3 * phi(n, v) - phi(n, 0))
    generator = sp.Poly(
        sp.expand(
            u * sp.diff(psi, u)
            + sp.Rational(2, 3) * v * sp.diff(psi, v)
        ),
        u,
        v,
    )

    linear_u = -F(generator.coeff_monomial(u))
    linear_v = -F(generator.coeff_monomial(v))
    assert linear_u == 12 * n
    assert linear_v == F(80 * n, 9)

    # Charge pure-u positive monomials to u and every positive monomial
    # containing v to v:
    #   u^i <= U^(i-1)u,
    #   u^i v^j <= U^i V^(j-1)v.
    cost_u = F(0)
    cost_v = F(0)
    for (u_degree, v_degree), coefficient in generator.terms():
        coefficient = F(coefficient)
        if u_degree + v_degree == 1 or coefficient <= 0:
            continue
        if v_degree == 0:
            cost_u += coefficient * u_max ** (u_degree - 1)
        else:
            cost_v += (
                coefficient
                * u_max**u_degree
                * v_max ** (v_degree - 1)
            )

    displayed_u, displayed_v = MONOTONICITY_RESERVES[n]
    residual_u = linear_u - cost_u - displayed_u
    residual_v = linear_v - cost_v - displayed_v
    floor_u, floor_v = CHARGE_GAP_FLOORS[n]
    assert residual_u > floor_u
    assert residual_v > floor_v
    charge_residuals[n] = (residual_u, residual_v)
    print(
        f"m={n}: G_m <= -{displayed_u}u-{displayed_v}v < 0; "
        f"charge residuals=({residual_u},{residual_v}); PASS"
    )

assert set(charge_residuals) == set(UV_BOXES)
assert min(value[0] for value in charge_residuals.values()) > F(1, 4)
assert min(value[1] for value in charge_residuals.values()) > F(1, 1000)


SQRT_BOUNDS = {
    5: (F(38, 17), F(161, 72)),
    6: (F(120, 49), F(49, 20)),
    7: (F(37, 14), F(127, 48)),
    8: (F(280, 99), F(99, 35)),
    9: (F(3), F(3)),
}
POWER_BOUNDS = {
    F(3): (F(52, 25), F(2081, 1000)),
    F(5): (F(731, 250), F(117, 40)),
}


def point_psi_upper(dimension: int, endpoint: F) -> tuple[F, F]:
    """Return directed rational upper bounds for (Psi,Q) at one point."""

    n = dimension - 1
    sqrt_lower, sqrt_upper = SQRT_BOUNDS[dimension]
    power_lower, power_upper = POWER_BOUNDS[endpoint]
    u_minus = 1 / (2 * endpoint * dimension * sqrt_upper)
    u_plus = 1 / (2 * endpoint * dimension * sqrt_lower)
    v_minus = F(22, 25) / (dimension * power_upper)
    v_plus = F(887, 1000) / (dimension * power_lower)
    rho_minus = 1 - u_plus - v_plus
    rho_plus = 1 - u_minus - v_minus
    combined_plus = u_plus + F(2, 3) * v_plus
    q_plus = (
        2 * rho_plus**2
        - n * rho_minus * (4 * u_minus + F(22, 9) * v_minus)
        + n * (n - 1) * combined_plus**2
    )
    p_minus = (1 - u_plus) ** (n - 2) * (
        2
        - 4 * dimension * u_plus
        + dimension * (dimension + 1) * u_plus**2
    )
    return 3 * rho_plus ** (n - 2) * q_plus - p_minus, q_plus


for dimension, (sqrt_lower, sqrt_upper) in SQRT_BOUNDS.items():
    assert sqrt_lower**2 <= dimension <= sqrt_upper**2
for endpoint, (power_lower, power_upper) in POWER_BOUNDS.items():
    assert power_lower**3 < endpoint**2 < power_upper**3

POINT_TARGETS = {
    (5, F(3)): (F(11, 100), F(7, 10)),
    (6, F(3)): (F(1, 12), F(3, 4)),
    **{
        (dimension, F(5)): (F(103, 100), F(1))
        for dimension in range(5, 10)
    },
}

for (dimension, endpoint), (psi_target, q_target) in POINT_TARGETS.items():
    psi_upper, q_upper = point_psi_upper(dimension, endpoint)
    assert q_upper > q_target
    assert psi_upper < psi_target
    print(
        f"d={dimension}, a={endpoint}: "
        f"Q>{q_target}, Psi<{psi_target}; PASS"
    )


print(
    "PASS: beta-curvature monotonicity and all 7 endpoint substitutions "
    "are valid."
)


==> anc/verify_beta_tables.py <==
"""Independent exact audit of the analytic finite beta-bridge proof.

After the displayed monotonicity lemma, the curvature calculation reduces
to seven directed rational point substitutions.  This script checks those
points, the endpoint tables (L.5.25)--(L.5.26) and
(L.5.44)--(L.5.46), and the displayed exceptional residual (L.5.47).
Acceptance uses Fraction arithmetic only.
"""

from fractions import Fraction as F

if not __debug__:
    raise SystemExit("Refusing optimized Python: exact assertions must remain enabled.")


SQRT_51 = {
    5: (F(38, 17), F(161, 72)),
    6: (F(120, 49), F(49, 20)),
    7: (F(37, 14), F(127, 48)),
    8: (F(280, 99), F(99, 35)),
    9: (F(3), F(3)),
}

POW_51 = {
    F(3): (F(52, 25), F(2081, 1000)),
    F(17, 4): (F(2623, 1000), F(328, 125)),
    F(19, 4): (F(113, 40), F(1413, 500)),
    F(5): (F(731, 250), F(117, 40)),
}

POW_52 = {
    F(5, 2): (F(921, 500), F(1843, 1000)),
    F(11, 4): (F(981, 500), F(1963, 1000)),
    F(3): (F(52, 25), F(2081, 1000)),
}


def verify_sqrt_bounds(bounds):
    assert set(bounds) == set(range(5, 10))
    for dimension, (lower, upper) in bounds.items():
        assert lower > 0
        assert lower <= upper
        assert lower**2 <= dimension <= upper**2, (
            f"d={dimension}: invalid rational square-root enclosure"
        )


def verify_power_bounds(bounds):
    for value, (lower, upper) in bounds.items():
        assert value > 0
        assert lower > 0
        assert lower < upper
        assert lower**3 < value**2 < upper**3, (
            f"a={value}: invalid rational two-thirds-power enclosure"
        )


def psi_box(d, left, right, sqrt_bounds, power_bounds):
    n = d - 1
    ell, upper = sqrt_bounds[d]

    def values(endpoint):
        low_power, upper_power = power_bounds[endpoint]
        u_minus = F(1, 1) / (2 * endpoint * d * upper)
        u_plus = F(1, 1) / (2 * endpoint * d * ell)
        v_minus = F(22, 25) / (d * upper_power)
        v_plus = F(887, 1000) / (d * low_power)
        return u_minus, u_plus, v_minus, v_plus

    u_left_minus, u_left_plus, v_left_minus, v_left_plus = values(left)
    u_right_minus, _, v_right_minus, _ = values(right)

    rho_left_minus = 1 - u_left_plus - v_left_plus
    rho_right_plus = 1 - u_right_minus - v_right_minus
    U_left_plus = u_left_plus + F(2, 3) * v_left_plus
    Q_plus = (
        2 * rho_right_plus**2
        - n
        * rho_left_minus
        * (4 * u_right_minus + F(22, 9) * v_right_minus)
        + n * (n - 1) * U_left_plus**2
    )
    P_minus = (1 - u_left_plus) ** (n - 2) * (
        2 - 4 * d * u_left_plus + d * (d + 1) * u_left_plus**2
    )
    psi_upper = 3 * rho_right_plus ** (n - 2) * Q_plus - P_minus
    return psi_upper, Q_plus


# Seven point substitutions left after analytic monotonicity:
# (dimension, endpoint, displayed Q lower bound, displayed Psi upper bound).
PSI_POINTS = (
    (5, F(3), F(7, 10), F(11, 100)),
    (6, F(3), F(3, 4), F(1, 12)),
    *((d, F(5), F(1), F(103, 100)) for d in range(5, 10)),
)


def beta(d):
    return F((d - 1) * (d - 2) * (d - 3), 24 * d**3)


def K(d):
    return F((d - 3) * (4 * d * d - 1), 96 * d**3)


HLOW_51 = {
    5: F(979, 1000),
    6: F(251, 256),
    7: F(637, 648),
    8: F(197, 200),
    9: F(955, 968),
}
DLOW_51 = {
    5: F(263, 100),
    6: F(5, 2),
    7: F(5, 2),
    8: F(5, 2),
    9: F(5, 2),
}

# Primitive rational lower bounds obtained from the closed Gamma formulas,
# using 707/500 < sqrt(2), 333/106 < pi < 355/113 and the displayed
# rational square-root bounds.  These comparisons make the table inputs
# HLOW_51, HLOW_52, and DLOW_51 fail closed instead of treating them as
# unaudited constants.
H_RATIONAL_LOWER = {
    5: F(160, 231) * F(707, 500),
    6: F(32768, 15015) * F(707, 500) / F(355, 113),
    7: F(896, 1287) * F(707, 500),
    8: F(8388608, 3828825) * F(707, 500) / F(355, 113),
    9: F(32256, 46189) * F(707, 500),
}
D_RATIONAL_LOWER = {
    5: F(3, 8) * F(333, 106) * F(38, 17),
    6: F(16, 15) * F(120, 49),
    7: F(5, 16) * F(333, 106) * F(37, 14),
    8: F(64, 35) * F(707, 500),
    9: F(105, 128) * F(333, 106),
}

BRACKET_LOWER_51 = {
    (5, F(3)): F(1),
    (5, F(5)): F(32, 25),
    (6, F(3)): F(1),
    (6, F(5)): F(63, 50),
    (7, F(3)): F(49, 50),
    (7, F(5)): F(5, 4),
    (8, F(3)): F(49, 50),
    (8, F(5)): F(31, 25),
    (9, F(3)): F(97, 100),
    (9, F(5)): F(123, 100),
}

E_LOWER_51 = {
    (5, F(3)): F(1007, 1000),
    (5, F(5)): F(1013, 1000),
    (6, F(3)): F(126, 125),
    (6, F(5)): F(507, 500),
    (7, F(3)): F(203, 200),
    (7, F(5)): F(1019, 1000),
    (8, F(3)): F(1021, 1000),
    (8, F(5)): F(128, 125),
    (9, F(3)): F(513, 500),
    (9, F(5)): F(1027, 1000),
}


def endpoint_E_51(d, endpoint):
    ell, upper = SQRT_51[d]
    c_minus = F(1, 2 * d) / upper
    c_plus = F(1, 2 * d) / ell
    power_lower = F(52, 25) if endpoint == 3 else F(73, 25)
    n = d - 1
    sigma_d = F(2 * d + 1, 2)
    rho = 1 - c_plus / endpoint - F(887, 1000 * d) / power_lower
    sigma = 1 - c_minus / endpoint
    bracket = (
        3 * rho**n
        - sigma**n
        - 3 * beta(d) / endpoint**2
    )
    evaluator = (
        HLOW_51[d]
        - sigma_d * c_plus / endpoint
        - K(d) / (endpoint - c_plus) ** 2
        + DLOW_51[d] / (8 * endpoint) * bracket
    )
    return evaluator, bracket


SQRT_52 = {
    5: (F(559, 250), F(2237, 1000)),
    6: (F(120, 49), F(49, 20)),
    7: (F(37, 14), F(127, 48)),
    8: (F(280, 99), F(99, 35)),
    9: (F(3), F(3)),
}
HLOW_52 = {
    5: F(489, 500),
    6: F(251, 256),
    7: F(637, 648),
    8: F(197, 200),
    9: F(955, 968),
}

SPECIAL_52 = {(5, F(5, 2))}
E_LOWER_52 = {
    (5, F(3)): F(1),
    (6, F(5, 2)): F(1),
    (6, F(3)): F(1),
    (7, F(5, 2)): F(126, 125),
    (7, F(3)): F(1),
    (8, F(5, 2)): F(507, 500),
    (8, F(3)): F(1),
    (9, F(5, 2)): F(1019, 1000),
    (9, F(3)): F(1),
}

L547_RESIDUAL_NUMERATOR = (
    83987077439762220307260301007029172477429775686869
)
L547_RESIDUAL_DENOMINATOR = (
    128153104764150034444053378142712998800000000000000000
)


def endpoint_E_52(d, endpoint):
    ell, upper = SQRT_52[d]
    c_minus = F(1, 2 * d) / upper
    c_plus = F(1, 2 * d) / ell
    power_lower = F(921, 500) if endpoint == F(5, 2) else F(52, 25)
    n = d - 1
    sigma_d = F(2 * d + 1, 2)
    rho = 1 - c_plus / endpoint - F(887, 1000 * d) / power_lower
    sigma = 1 - c_minus / endpoint
    bracket = (
        3 * rho**n
        - sigma**n
        - 3 * beta(d) / endpoint**2
    )
    evaluator = (
        HLOW_52[d]
        - sigma_d * c_plus / endpoint
        - K(d) / (endpoint - c_plus) ** 2
        + F(5, 16 * endpoint) * bracket
    )
    return evaluator, bracket


def exact_text(value):
    return (
        str(value.numerator)
        if value.denominator == 1
        else f"{value.numerator}/{value.denominator}"
    )


def verify():
    assert F(707, 500) ** 2 < 2
    assert F(333, 106) < F(355, 113)
    assert F(22, 25) ** 3 < F(9, 128) * F(333, 106) ** 2
    assert F(9, 128) * F(355, 113) ** 2 < F(887, 1000) ** 3
    verify_sqrt_bounds(SQRT_51)
    verify_sqrt_bounds(SQRT_52)
    verify_power_bounds(POW_51)
    verify_power_bounds(POW_52)

    assert set(H_RATIONAL_LOWER) == set(range(5, 10))
    assert set(D_RATIONAL_LOWER) == set(range(5, 10))
    for d in range(5, 10):
        assert H_RATIONAL_LOWER[d] > HLOW_51[d], (
            f"(L.5.25), d={d}: primitive h_d lower bound failed"
        )
        assert H_RATIONAL_LOWER[d] > HLOW_52[d], (
            f"(L.5.44), d={d}: primitive h_d lower bound failed"
        )
        assert D_RATIONAL_LOWER[d] > DLOW_51[d], (
            f"(L.5.25), d={d}: primitive D_d lower bound failed"
        )

    exact_margins = []

    assert len(PSI_POINTS) == 7
    assert {(d, endpoint) for d, endpoint, _, _ in PSI_POINTS} == {
        (5, F(3)),
        (6, F(3)),
        *((d, F(5)) for d in range(5, 10)),
    }
    for d, endpoint, q_threshold, psi_threshold in PSI_POINTS:
        power_bounds = POW_52 if endpoint == F(3) else POW_51
        psi_upper, q_upper = psi_box(
            d, endpoint, endpoint, SQRT_51, power_bounds
        )
        assert q_upper > q_threshold, (
            f"beta Psi point, d={d}, a={endpoint}: Q sign bound failed"
        )
        assert psi_upper < psi_threshold, (
            f"beta Psi point, d={d}, a={endpoint}: Psi bound failed"
        )
        exact_margins.extend(
            (q_upper - q_threshold, psi_threshold - psi_upper)
        )
        print(
            f"PSI-POINT d={d} a={endpoint} PASS "
            f"Q={exact_text(q_upper)} Psi={exact_text(psi_upper)}"
        )

    expected_51_keys = {
        (d, endpoint) for d in range(5, 10) for endpoint in (F(3), F(5))
    }
    assert set(BRACKET_LOWER_51) == expected_51_keys
    assert set(E_LOWER_51) == expected_51_keys
    for d, endpoint in sorted(expected_51_keys):
        evaluator, bracket = endpoint_E_51(d, endpoint)
        bracket_threshold = BRACKET_LOWER_51[(d, endpoint)]
        evaluator_threshold = E_LOWER_51[(d, endpoint)]
        assert bracket > bracket_threshold, (
            f"(L.5.25b), d={d}, A={endpoint}: bracket bound failed"
        )
        assert bracket > F(4, 5)
        assert evaluator > evaluator_threshold, (
            f"(L.5.26), d={d}, A={endpoint}: endpoint bound failed"
        )
        assert evaluator > 1 + F(1, 4000)
        exact_margins.extend(
            (
                bracket - bracket_threshold,
                evaluator - evaluator_threshold,
            )
        )
        print(
            f"ENDPOINT51 d={d} A={endpoint} PASS "
            f"bracket={exact_text(bracket)} E={exact_text(evaluator)}"
        )

    all_52_keys = {
        (d, endpoint)
        for d in range(5, 10)
        for endpoint in (F(5, 2), F(3))
    }
    assert all_52_keys - set(E_LOWER_52) == SPECIAL_52
    assert set(E_LOWER_52).isdisjoint(SPECIAL_52)
    for d, endpoint in sorted(E_LOWER_52):
        evaluator, bracket = endpoint_E_52(d, endpoint)
        evaluator_threshold = E_LOWER_52[(d, endpoint)]
        assert bracket > 0, (
            f"(L.5.45), d={d}, A={endpoint}: nonpositive bracket"
        )
        assert bracket > F(4, 5)
        assert evaluator > evaluator_threshold, (
            f"(L.5.46), d={d}, A={endpoint}: endpoint bound failed"
        )
        assert evaluator > 1 + F(1, 4000)
        exact_margins.extend(
            (
                bracket,
                evaluator - evaluator_threshold,
            )
        )
        print(
            f"ENDPOINT52 d={d} A={endpoint} PASS "
            f"bracket={exact_text(bracket)} E={exact_text(evaluator)}"
        )

    # Reconstruct the exceptional d=5, a=5/2 substitution in (L.5.47)
    # from the primitive directed rational bounds printed in the supplement.
    # The first exact inequality is the cubed form of
    # alpha_1/a^(2/3) < 4807/10000, using
    # alpha_1=(3*pi/(8*sqrt(2)))^(2/3), pi<355/113,
    # sqrt(2)>707/500, and a=5/2.
    assert (
        F(3) * F(355, 113) / (F(20) * F(707, 500))
    ) ** 2 < F(4807, 10000) ** 3
    special_a = F(5, 2)
    special_h_lower = F(160, 231) * F(707, 500)
    special_ca_upper = F(10, 559)
    assert 1 - F(11, 2) * special_ca_upper > 0
    special_ca_lower = F(40, 2237)
    special_c_upper = F(25, 559)
    special_d_lower = F(15, 8) * F(333, 106) * F(1000, 2237)
    special_alpha_over_power_upper = F(4807, 10000)
    special_rho_lower = (
        1 - special_ca_upper - special_alpha_over_power_upper / 5
    )
    special_rho_zero_upper = 1 - special_ca_lower
    special_q = F(4, 3125)
    special_bracket = (
        3 * special_rho_lower**4
        - special_rho_zero_upper**4
        - 3 * special_q
    )
    assert special_bracket > F(4, 5)
    special_lower = (
        special_h_lower * (1 - F(11, 2) * special_ca_upper)
        - K(5) / (special_a - special_c_upper) ** 2
        + special_d_lower
        / (8 * special_a)
        * special_bracket
    )
    l547_residual = special_lower - 1
    assert l547_residual.numerator == L547_RESIDUAL_NUMERATOR
    assert l547_residual.denominator == L547_RESIDUAL_DENOMINATOR
    assert l547_residual > 0, "(L.5.47): displayed residual is nonpositive"
    assert l547_residual > F(3, 5000), (
        "(L.5.47): displayed residual does not exceed 3/5000"
    )
    assert l547_residual > F(1, 4000)
    exact_margins.extend(
        (
            l547_residual,
            l547_residual - F(3, 5000),
        )
    )
    print(
        "SPECIAL52 d=5 A=5/2 (L.5.47) PASS "
        f"residual={exact_text(l547_residual)} "
        f"margin_over_3/5000={exact_text(l547_residual - F(3, 5000))}"
    )

    assert exact_margins
    assert all(margin > 0 for margin in exact_margins)
    minimum_margin = min(exact_margins)
    assert minimum_margin > F(1, 20000)
    print(
        "PASS analytic beta tables: all finite rational comparisons and the displayed "
        "(L.5.47) residual are valid; "
        f"minimum_exact_margin={exact_text(minimum_margin)}"
    )


if __name__ == "__main__":
    verify()


==> anc/verify_d3_layer_certificate.py <==
"""Fail-closed exact audit of the analytic d=3 finite-layer bridge.

The certificate replaces the former 19-row phase table on 5 <= x <= 14.
Writing

    a = x/(3*sqrt(3)),        t = a**(-1/3),

the normalized phase lower bound used in the proof is

    P_{3,M}(t)
      = D_3 t^3 sum_{n=1}^M
          (1 - alpha_n t^2/3 - e_3 t^3)^2,

where D_3 = pi*sqrt(3)/2 and e_3 = 1/(6*sqrt(3)).
For three consecutive a-bands, the proof bounds P_{3,M}-1 from below by
a rational polynomial Q_M.  Convexity of H_M=Q_M'/t^2 and a short endpoint
ledger prove Q_M>0.  This script independently audits those displayed
rational comparisons.  Every acceptance decision uses Fraction arithmetic
only.  The older Bernstein routines remain below as a noncritical
cross-check, but are not used by ``verify()``.
"""

from fractions import Fraction as F
from math import comb


if not __debug__:
    raise SystemExit("Refusing optimized Python: exact assertions must remain enabled.")


Interval = tuple[F, F]
Polynomial = list[Interval]


def iadd(x: Interval, y: Interval) -> Interval:
    return (x[0] + y[0], x[1] + y[1])


def ineg(x: Interval) -> Interval:
    return (-x[1], -x[0])


def imul(x: Interval, y: Interval) -> Interval:
    products = (
        x[0] * y[0],
        x[0] * y[1],
        x[1] * y[0],
        x[1] * y[1],
    )
    return (min(products), max(products))


def iscale(x: Interval, q: F) -> Interval:
    return imul(x, (q, q))


def trim(p: Polynomial) -> Polynomial:
    while len(p) > 1 and p[-1] == (F(0), F(0)):
        p.pop()
    return p


def padd(p: Polynomial, q: Polynomial) -> Polynomial:
    size = max(len(p), len(q))
    result = [(F(0), F(0)) for _ in range(size)]
    for index in range(size):
        left = p[index] if index < len(p) else (F(0), F(0))
        right = q[index] if index < len(q) else (F(0), F(0))
        result[index] = iadd(left, right)
    return trim(result)


def pmul(p: Polynomial, q: Polynomial) -> Polynomial:
    result = [(F(0), F(0)) for _ in range(len(p) + len(q) - 1)]
    for i, left in enumerate(p):
        for j, right in enumerate(q):
            result[i + j] = iadd(result[i + j], imul(left, right))
    return trim(result)


def pshift(p: Polynomial, places: int) -> Polynomial:
    return [(F(0), F(0))] * places + p


def bernstein_on_interval(
    polynomial: Polynomial,
    left: F,
    right: F,
    degree: int,
) -> list[Interval]:
    """Convert interval power coefficients to Bernstein coefficients."""

    assert left < right
    assert degree >= len(polynomial) - 1
    polynomial = polynomial + [
        (F(0), F(0)) for _ in range(degree + 1 - len(polynomial))
    ]
    width = right - left

    # First substitute t = left + width*s.
    power = [(F(0), F(0)) for _ in range(degree + 1)]
    for j in range(degree + 1):
        for k in range(j, degree + 1):
            factor = F(comb(k, j)) * left ** (k - j) * width**j
            power[j] = iadd(power[j], iscale(polynomial[k], factor))

    # Then use s^j = sum_{i=j}^degree C(i,j)/C(degree,j) B_i(s).
    coefficients = []
    for i in range(degree + 1):
        value = (F(0), F(0))
        for j in range(i + 1):
            value = iadd(
                value,
                iscale(power[j], F(comb(i, j), comb(degree, j))),
            )
        assert value[0] <= value[1]
        coefficients.append(value)
    return coefficients


def alternating_arctan_sum(x: F, last_index: int) -> F:
    return sum(
        (-1 if index % 2 else 1) * x ** (2 * index + 1) / (2 * index + 1)
        for index in range(last_index + 1)
    )


# Coarse constant boxes printed in the proof.  They contain the true
# constants strictly; this is checked below rather than assumed.
PI_LOWER = F(333, 106)
PI_UPPER = F(3141593, 10**6)
SQRT3 = (F(433, 250), F(1733, 1000))
E = (F(500, 5199), F(125, 1299))
D = (
    PI_LOWER * SQRT3[0] / 2,
    PI_UPPER * SQRT3[1] / 2,
)
ALPHA = [
    None,
    (F(8853, 10**4), F(8854, 10**4)),
    (F(25887, 10**4), F(25888, 10**4)),
    (F(38305, 10**4), F(38307, 10**4)),
    (F(48947, 10**4), F(48949, 10**4)),
]


# (M, left a-endpoint label, right a-endpoint label, rational t-box).
# The two radical a-endpoints are handled separately in verify_t_boxes().
A0 = "5/(3*sqrt(3))"
A1 = "14/(3*sqrt(3))"
BANDS = (
    (2, A0, F(17, 10), (F(8378, 10**4), F(10130, 10**4))),
    (3, F(17, 10), F(23, 10), (F(7575, 10**4), F(8379, 10**4))),
    (4, F(23, 10), A1, (F(7186, 10**4), F(7576, 10**4))),
)


# The manuscript displays integers N_i satisfying
#       10^5 * lower(B_i) >= N_i > 0.
EXPECTED_COARSE_LOWERS = {
    2: (4773, 5401, 5591, 5363, 4765, 3872, 2798, 1699, 790, 344),
    3: (4707, 4943, 5095, 5173, 5189, 5156, 5091, 5014, 4948, 4920),
    4: (4290, 4340, 4380, 4412, 4439, 4464, 4490, 4520, 4559, 4611),
}


LAYER_POSITIVITY_MARGINS = {
    2: F(1, 100),
    3: F(1, 25),
    4: F(1, 50),
}


def alpha_cube(pi_bound: F, layer: int) -> F:
    return F(9 * (4 * layer - 3) ** 2, 128) * pi_bound**2


def phase_polynomial(layers: int) -> Polynomial:
    """Return an interval-power polynomial enclosing P_{3,M}(t)-1."""

    sum_of_squares: Polynomial = [(F(0), F(0))]
    for layer in range(1, layers + 1):
        alpha_over_three = (
            ALPHA[layer][0] / 3,
            ALPHA[layer][1] / 3,
        )
        radial_factor = [
            (F(1), F(1)),
            (F(0), F(0)),
            ineg(alpha_over_three),
            ineg(E),
        ]
        sum_of_squares = padd(
            sum_of_squares,
            pmul(radial_factor, radial_factor),
        )

    result = pmul(pshift(sum_of_squares, 3), [D])
    result[0] = iadd(result[0], (F(-1), F(-1)))
    assert len(result) - 1 == 9
    return result


def verify_pi_and_constant_boxes() -> None:
    # The alternating-series remainder has the sign of the first omitted
    # term.  Machin's identity is pi = 16 atan(1/5) - 4 atan(1/239).
    atan5_lower = alternating_arctan_sum(F(1, 5), 3)
    atan5_upper = alternating_arctan_sum(F(1, 5), 4)
    atan239_lower = alternating_arctan_sum(F(1, 239), 3)
    atan239_upper = alternating_arctan_sum(F(1, 239), 4)
    machin_lower = 16 * atan5_lower - 4 * atan239_upper
    machin_upper = 16 * atan5_upper - 4 * atan239_lower
    assert machin_lower > PI_LOWER
    assert machin_upper < PI_UPPER

    assert SQRT3[0] > 0
    assert SQRT3[0] ** 2 < 3 < SQRT3[1] ** 2
    assert E[0] == 1 / (6 * SQRT3[1])
    assert E[1] == 1 / (6 * SQRT3[0])

    # Monotonicity of multiplication and reciprocal on positive numbers
    # gives the e_3 and D_3 boxes from the already checked pi/sqrt boxes.
    assert 0 < E[0] < E[1]
    assert 0 < D[0] < D[1]

    for layer in range(1, 5):
        assert ALPHA[layer][0] ** 3 < alpha_cube(PI_LOWER, layer)
        assert ALPHA[layer][1] ** 3 > alpha_cube(PI_UPPER, layer)

    print("PASS: exact Machin, sqrt(3), e_3, D_3, and alpha_n enclosures.")


def verify_t_boxes() -> None:
    # The three a-bands are consecutive and cover exactly
    # [5/(3 sqrt(3)), 14/(3 sqrt(3))], hence x in [5,14].
    assert BANDS[0][1] == A0
    assert BANDS[0][2] == BANDS[1][1]
    assert BANDS[1][2] == BANDS[2][1]
    assert BANDS[2][2] == A1

    t2_left, t2_right = BANDS[0][3]
    t3_left, t3_right = BANDS[1][3]
    t4_left, t4_right = BANDS[2][3]

    # Rational endpoints: t=a^{-1/3}.  Each comparison is cubed.
    assert t2_left**3 < F(10, 17)
    assert t3_right**3 > F(10, 17)
    assert t3_left**3 < F(10, 23)
    assert t4_right**3 > F(10, 23)

    # Radical endpoints.  Since all terms are positive, squaring the
    # desired cubed comparisons is equivalent and removes sqrt(3).
    assert t2_right**6 > F(27, 25)
    assert t4_left**6 < F(27, 196)

    for layers, _left_a, _right_a, (left_t, right_t) in BANDS:
        assert 0 < left_t < right_t
        for layer in range(1, layers + 1):
            assert ALPHA[layer][1] <= ALPHA[layers][1]
        worst_radial_factor = (
            1
            - ALPHA[layers][1] * right_t**2 / 3
            - E[1] * right_t**3
        )
        assert worst_radial_factor > LAYER_POSITIVITY_MARGINS[layers]

    print("PASS: exact t-box inclusions, contiguous coverage, and layer positivity.")


def verify_bernstein_certificate() -> None:
    for layers, _left_a, _right_a, (left_t, right_t) in BANDS:
        polynomial = phase_polynomial(layers)
        coefficients = bernstein_on_interval(
            polynomial,
            left_t,
            right_t,
            degree=9,
        )
        expected = EXPECTED_COARSE_LOWERS[layers]
        assert len(coefficients) == len(expected) == 10
        for index, (coefficient, displayed_integer) in enumerate(
            zip(coefficients, expected)
        ):
            assert displayed_integer > 0
            assert 10**5 * coefficient[0] >= displayed_integer, (
                f"M={layers}, Bernstein coefficient {index}: "
                "displayed lower integer is not certified"
            )
        print(
            f"PASS: M={layers} degree-9 Bernstein lower vector "
            f"({len(coefficients)} positive coefficients)."
        )


CALCULUS_COEFFICIENTS = {
    # A, B, C, D, E, F in
    # Q=-1+A*t^3-B*t^5-C*t^6+D*t^7+E*t^8+F*t^9.
    2: (
        F(5441, 1000),
        F(1261, 200),
        F(10479, 10**4),
        F(11313, 5000),
        F(6059, 10**4),
        F(503, 10**4),
    ),
    3: (
        F(5101, 625),
        F(132569, 10**4),
        F(7859, 5000),
        F(66979, 10**4),
        F(12741, 10**4),
        F(377, 5000),
    ),
    4: (
        F(108821, 10**4),
        F(110701, 5000),
        F(20957, 10**4),
        F(697, 50),
        F(10639, 5000),
        F(503, 5000),
    ),
}


def evaluate(coefficients: list[F], x: F) -> F:
    return sum(value * x**power for power, value in enumerate(coefficients))


def derivative(coefficients: list[F]) -> list[F]:
    return [
        (power + 1) * coefficients[power + 1]
        for power in range(len(coefficients) - 1)
    ]


def q_polynomial(layers: int) -> list[F]:
    a, b, c, d, e, f = CALCULUS_COEFFICIENTS[layers]
    return [-F(1), F(0), F(0), a, F(0), -b, -c, d, e, f]


def h_polynomial(layers: int) -> list[F]:
    a, b, c, d, e, f = CALCULUS_COEFFICIENTS[layers]
    return [3 * a, F(0), -5 * b, -6 * c, 7 * d, 8 * e, 9 * f]


def verify_calculus_certificate() -> None:
    for layers, _left_a, _right_a, (left_t, right_t) in BANDS:
        q = q_polynomial(layers)
        h = h_polynomial(layers)
        h_prime = derivative(h)

        # The displayed Q_M is coefficientwise below the already audited
        # outward interval polynomial for P_{3,M}-1.
        interval_polynomial = phase_polynomial(layers)
        assert len(q) == len(interval_polynomial) == 10
        assert all(
            q_coefficient <= interval_coefficient[0]
            for q_coefficient, interval_coefficient in zip(
                q, interval_polynomial
            )
        )

        a, b, c, d, e, f = CALCULUS_COEFFICIENTS[layers]
        curvature_lower = (
            -10 * b
            - 36 * c * right_t
            + 84 * d * left_t**2
            + 160 * e * left_t**3
            + 270 * f * left_t**4
        )

        if layers == 2:
            assert curvature_lower > 95
            assert evaluate(q, left_t) > F(47, 1000)
            assert evaluate(q, right_t) > F(3, 1000)
            assert evaluate(h, left_t) > F(9, 20)
            assert evaluate(h, right_t) < -F(11, 50)
            assert evaluate(h_prime, left_t) < -15
            assert evaluate(h_prime, right_t) > 11
        elif layers == 3:
            assert curvature_lower > 238
            assert evaluate(q, left_t) > F(47, 1000)
            assert evaluate(q, right_t) > F(49, 1000)
            assert evaluate(h, left_t) > F(9, 20)
            assert evaluate(h, right_t) < -F(1, 25)
            assert evaluate(h_prime, left_t) < -17
            assert evaluate(h_prime, right_t) > 6
        else:
            tangent_point = F(37, 50)
            assert curvature_lower > 459
            assert evaluate(q, left_t) > F(21, 500)
            assert evaluate(q, right_t) > F(23, 500)
            tangent_slope = evaluate(h_prime, tangent_point)
            assert tangent_slope > F(2, 5)
            assert (
                evaluate(h, tangent_point)
                + tangent_slope * (left_t - tangent_point)
                > F(1, 10)
            )

        print(
            f"PASS analytic d=3 M={layers}: coefficient domination, "
            "strict convexity/tangent signs, and positive endpoint reserve."
        )


def verify() -> None:
    verify_pi_and_constant_boxes()
    verify_t_boxes()
    verify_calculus_certificate()
    print("PASS: complete analytic d=3 finite-layer audit on 5 <= x <= 14.")


if __name__ == "__main__":
    verify()


==> anc/verify_d4_reduced_certificate.py <==
"""Fail-closed exact audit of the reduced d=4 certificate.

This checker verifies the finite arithmetic in the A1 replacement of the
36-row frequency-cell certificate:

* the four power-trial rows, their cube-root bounds, and the resulting
  low-frequency staircase through x = 38/5;
* three normalized-phase bands, using coarse exact enclosures and the
  rational fourth-derivative/tangent argument displayed in the supplement;
* the d=4 beta lower envelope, including its two endpoints and a direct
  analytic concavity proof on a rational rectangle; and
* the exact joins with the existing low- and high-frequency arguments.

Every theorem decision below uses only integers and ``fractions.Fraction``.
Decimal strings are produced only for human-readable diagnostics.  The
standard rational enclosures for pi used here are analytic premises proved
in the manuscript; this script checks every subsequent rational implication.
The older Bernstein helper remains as a noncritical cross-check, but the
main ``verify()`` path audits the analytic calculus proof.
"""

from decimal import Decimal, localcontext
from fractions import Fraction as F
from math import comb


if not __debug__:
    raise SystemExit("Refusing optimized Python: exact assertions must remain enabled.")


ZERO = F(0)
ONE = F(1)


def require(condition: bool, message: str) -> None:
    if not condition:
        raise AssertionError(message)


def decimal_string(value: F, digits: int = 9) -> str:
    """Return a deterministic decimal diagnostic; never used for acceptance."""
    with localcontext() as context:
        context.prec = digits + 20
        result = Decimal(value.numerator) / Decimal(value.denominator)
        return format(result, f".{digits}f")


def iadd(x: tuple[F, F], y: tuple[F, F]) -> tuple[F, F]:
    return (x[0] + y[0], x[1] + y[1])


def ineg(x: tuple[F, F]) -> tuple[F, F]:
    return (-x[1], -x[0])


def imul(x: tuple[F, F], y: tuple[F, F]) -> tuple[F, F]:
    products = (
        x[0] * y[0],
        x[0] * y[1],
        x[1] * y[0],
        x[1] * y[1],
    )
    return (min(products), max(products))


def ipow_positive(x: tuple[F, F], exponent: int) -> tuple[F, F]:
    require(exponent >= 0, "interval exponent must be nonnegative")
    require(x[0] >= 0, "positive interval power received a negative endpoint")
    return (x[0] ** exponent, x[1] ** exponent)


def bernstein_coefficients(
    power_coefficients: list[F],
    left: F,
    right: F,
) -> list[F]:
    """Convert an exact power polynomial to Bernstein form on [left,right]."""
    degree = len(power_coefficients) - 1
    require(degree >= 0, "empty polynomial")
    require(left < right, "degenerate Bernstein interval")

    delta = right - left
    shifted = [ZERO for _ in range(degree + 1)]
    for power, coefficient in enumerate(power_coefficients):
        for index in range(power + 1):
            shifted[index] += (
                coefficient
                * comb(power, index)
                * left ** (power - index)
                * delta**index
            )

    result = []
    for index in range(degree + 1):
        result.append(
            sum(
                shifted[power]
                * F(comb(index, power), comb(degree, power))
                for power in range(index + 1)
            )
        )
    return result


# Rational source enclosures.
PI_LOWER = F(3141592, 10**6)
PI_UPPER = F(3141593, 10**6)
SQRT2_LOWER = F(1414213, 10**6)
SQRT2_UPPER = F(1414214, 10**6)

# alpha_n = (((n-3/4) 3*pi/(2*sqrt(2))) ** (2/3)).
# Cubing eliminates sqrt(2):
# alpha_n^3 = 9*pi^2*(4*n-3)^2/128.
ALPHA = {
    1: (F(44267, 50000), F(17707, 20000)),
    2: (F(2071, 800), F(64719, 25000)),
    3: (F(47883, 12500), F(76613, 20000)),
    4: (F(97897, 20000), F(244743, 50000)),
}


def verify_constant_enclosures() -> None:
    require(PI_LOWER < PI_UPPER, "reversed pi enclosure")
    require(SQRT2_LOWER**2 < 2 < SQRT2_UPPER**2, "sqrt(2) enclosure")

    for layer, (lower, upper) in ALPHA.items():
        cube_factor = F(9 * (4 * layer - 3) ** 2, 128)
        source_lower = cube_factor * PI_LOWER**2
        source_upper = cube_factor * PI_UPPER**2
        require(
            lower**3 < source_lower,
            f"alpha_{layer} lower enclosure",
        )
        require(
            upper**3 > source_upper,
            f"alpha_{layer} upper enclosure",
        )

    print(
        "PASS constants: pi/sqrt(2) source boxes imply all four coarse "
        "alpha enclosures."
    )


def q4_at_s(s: F) -> F:
    """The d=4 power-trial quotient after L=2*s^3."""
    require(s > 0, "Q4 received a nonpositive power")
    return s**2 * (2 * s + 1) * (2 * s + 4) / (2 * s + 2)


def verify_low_power_trials() -> None:
    # Each row is (ell, L_ell, rational upper bound for (L_ell/2)^(1/3),
    # exact Q4 value at that upper bound, rational squared-frequency wall).
    rows = (
        (1, 3, F(23, 20), F(1099791, 172000), F(7)),
        (2, 8, F(8, 5), F(24192, 1625), F(15)),
        (3, 15, F(197, 100), F(3805571731, 148500000), F(26)),
        (4, 24, F(23, 10), F(159229, 4125), F(39)),
    )

    for ell, angular_value, s_upper, quotient_upper, wall in rows:
        require(
            angular_value == ell * (ell + 2),
            f"degree {ell}: angular eigenvalue",
        )
        require(
            s_upper**3 > F(angular_value, 2),
            f"degree {ell}: cube-root upper bound",
        )
        require(
            q4_at_s(s_upper) == quotient_upper,
            f"degree {ell}: exact Q4 substitution",
        )
        require(
            quotient_upper < wall,
            f"degree {ell}: power-trial threshold wall",
        )

    multiplicities = tuple((ell + 1) ** 2 for ell in range(5))
    staircase = tuple(
        sum(multiplicities[: ell + 1]) for ell in range(len(multiplicities))
    )
    require(multiplicities == (1, 4, 9, 16, 25), "d=4 multiplicities")
    require(staircase == (1, 5, 14, 30, 55), "d=4 staircase counts")

    # Before each successive wall, the preceding staircase count dominates
    # W4(x)=(x^2)^2/64.  Strict sectorwise trial inequalities supply the next
    # count at the wall itself.
    walls = tuple(row[-1] for row in rows)
    for wall, count in zip(walls, staircase[:-1]):
        require(
            wall**2 / 64 < count,
            f"W4 below squared-frequency wall {wall}",
        )

    low_endpoint = F(38, 5)
    low_endpoint_squared = low_endpoint**2
    require(walls[-1] < low_endpoint_squared, "final power-trial interval")
    weyl_at_endpoint = low_endpoint**4 / 64
    require(weyl_at_endpoint == F(130321, 2500), "W4(38/5)")
    require(weyl_at_endpoint < staircase[-1], "low-range Weyl comparison")

    print(
        "PASS low power trials: four exact cube-root boxes give "
        "Q4(L_ell)<(7,15,26,39); staircase (1,5,14,30,55) covers "
        f"[0,38/5], with 55>W4(38/5)={weyl_at_endpoint} "
        f"({decimal_string(weyl_at_endpoint)})."
    )


# Each phase band is (M, a_left, a_right, t_lower, t_upper,
# curvature upper margin, uniform positive-r margin).
#
# Since t=a^(-1/3), [t_lower,t_upper] encloses the image of the a-band.
PHASE_BANDS = (
    (
        2,
        F(19, 20),
        F(11, 10),
        F(9687293, 10**7),
        F(10172448, 10**7),
        F(-3, 5),
        F(1, 4),
    ),
    (
        3,
        F(11, 10),
        F(17, 10),
        F(8378836, 10**7),
        F(9687294, 10**7),
        F(-6, 25),
        F(1, 25),
    ),
    (
        4,
        F(17, 10),
        F(13, 4),
        F(6751063, 10**7),
        F(8378837, 10**7),
        F(-13, 100),
        F(1, 10),
    ),
)

PHASE_BERNSTEIN_UPPERS = {
    2: (
        -6837, -6797, -6753, -6704, -6652, -6596,
        -6538, -6478, -6417, -6354, -6292, -6231,
    ),
    3: (
        -4239, -4008, -3743, -3453, -3157, -2878,
        -2645, -2500, -2491, -2682, -3150, -3992,
    ),
    4: (
        -4164, -4268, -4278, -4184, -3979, -3665,
        -3251, -2762, -2241, -1757, -1412, -1349,
    ),
}

ENDPOINT_T = {
    F(19, 20): (F(10172447, 10**7), F(10172448, 10**7)),
    F(11, 10): (F(9687293, 10**7), F(9687294, 10**7)),
    F(17, 10): (F(8378836, 10**7), F(8378837, 10**7)),
    F(13, 4): (F(6751063, 10**7), F(6751064, 10**7)),
}


def verify_cube_root_box(a: F, box: tuple[F, F], label: str) -> None:
    lower, upper = box
    require(lower > 0, f"{label}: nonpositive lower endpoint")
    require(lower**3 * a < 1, f"{label}: lower cube-root enclosure")
    require(upper**3 * a > 1, f"{label}: upper cube-root enclosure")


def theta2_upper_polynomial(layers: int) -> list[F]:
    """Coefficientwise upper bound for (a d/da)^2 P_{4,M}."""
    sum_bounds = {}
    for exponent in (1, 2, 3):
        sum_bounds[exponent] = (
            sum((ALPHA[n][0] / 4) ** exponent for n in range(1, layers + 1)),
            sum((ALPHA[n][1] / 4) ** exponent for n in range(1, layers + 1)),
        )

    coefficients = [ZERO for _ in range(12)]
    coefficients[3] = F(8 * layers, 3)
    coefficients[5] = -F(200, 9) * sum_bounds[1][0]
    coefficients[6] = -2 * layers
    coefficients[7] = F(392, 9) * sum_bounds[2][1]
    coefficients[8] = F(64, 9) * sum_bounds[1][1]
    coefficients[9] = F(3 * layers, 16) - 24 * sum_bounds[3][0]
    coefficients[10] = -F(50, 9) * sum_bounds[2][0]
    coefficients[11] = -F(121, 432) * sum_bounds[1][0]
    return coefficients


def phase_endpoint_interval(layers: int, a: F) -> tuple[F, F]:
    """Interval enclosure for P_{4,M}(a), using rational t/alpha boxes."""
    t = ENDPOINT_T[a]
    verify_cube_root_box(a, t, f"a={a}")
    t2 = ipow_positive(t, 2)
    t3 = ipow_positive(t, 3)
    t6 = ipow_positive(t, 6)
    total = (ZERO, ZERO)

    for layer in range(1, layers + 1):
        alpha_over_four = (ALPHA[layer][0] / 4, ALPHA[layer][1] / 4)
        radial = iadd(
            (ONE, ONE),
            ineg(
                iadd(
                    imul(alpha_over_four, t2),
                    (t3[0] / 16, t3[1] / 16),
                )
            ),
        )
        require(radial[0] > 0, f"P_4,{layers} endpoint radial positivity")
        summand = iadd(
            ipow_positive(radial, 3),
            ineg(imul((t6[0] / 256, t6[1] / 256), radial)),
        )
        total = iadd(total, summand)

    return imul((F(8, 3), F(8, 3)), imul(t3, total))


def verify_phase_bands() -> None:
    endpoint_reserve = F(1, 60)

    for (
        layers,
        a_left,
        a_right,
        t_lower,
        t_upper,
        curvature_margin,
        radial_margin,
    ) in PHASE_BANDS:
        require(t_lower**3 * a_right < 1, f"M={layers}: left t enclosure")
        require(t_upper**3 * a_left > 1, f"M={layers}: right t enclosure")

        # The worst radial value uses the largest layer and largest t.
        worst_radial = (
            1
            - (ALPHA[layers][1] / 4) * t_upper**2
            - t_upper**3 / 16
        )
        require(
            worst_radial > radial_margin,
            f"M={layers}: positive-r condition for wall-safe truncation",
        )

        upper_polynomial = theta2_upper_polynomial(layers)
        bernstein = bernstein_coefficients(
            upper_polynomial,
            t_lower,
            t_upper,
        )
        displayed_uppers = PHASE_BERNSTEIN_UPPERS[layers]
        require(
            len(bernstein) == len(displayed_uppers) == 12,
            f"M={layers}: displayed Bernstein vector length",
        )
        for coefficient, displayed_integer in zip(
            bernstein,
            displayed_uppers,
        ):
            require(displayed_integer < 0, "displayed curvature sign")
            require(
                10**4 * coefficient <= displayed_integer,
                f"M={layers}: displayed Bernstein upper integer",
            )
        require(
            max(bernstein) < curvature_margin,
            f"M={layers}: logarithmic-curvature Bernstein certificate",
        )

        left_value = phase_endpoint_interval(layers, a_left)
        right_value = phase_endpoint_interval(layers, a_right)
        require(
            left_value[0] > 1 + endpoint_reserve,
            f"M={layers}: left endpoint",
        )
        require(
            right_value[0] > 1 + endpoint_reserve,
            f"M={layers}: right endpoint",
        )

        print(
            f"PASS phase M={layers}, a=[{a_left},{a_right}]: "
            f"all degree-11 Bernstein coefficients < {curvature_margin}; "
            f"both endpoints > 1+{endpoint_reserve}; r>{radial_margin}."
        )

    for first, second in zip(PHASE_BANDS, PHASE_BANDS[1:]):
        require(first[2] == second[1], "gap between normalized phase bands")


def polynomial_value(coefficients: list[F], x: F) -> F:
    return sum(value * x**power for power, value in enumerate(coefficients))


def polynomial_derivative(coefficients: list[F]) -> list[F]:
    return [
        (power + 1) * coefficients[power + 1]
        for power in range(len(coefficients) - 1)
    ]


def repeated_derivative(coefficients: list[F], order: int) -> list[F]:
    result = coefficients
    for _ in range(order):
        result = polynomial_derivative(result)
    return result


def verify_analytic_phase_bands() -> None:
    endpoint_reserve = F(1, 60)

    for (
        layers,
        a_left,
        a_right,
        t_lower,
        t_upper,
        _legacy_curvature_margin,
        radial_margin,
    ) in PHASE_BANDS:
        require(t_lower**3 * a_right < 1, f"M={layers}: left t enclosure")
        require(t_upper**3 * a_left > 1, f"M={layers}: right t enclosure")

        worst_radial = (
            1
            - (ALPHA[layers][1] / 4) * t_upper**2
            - t_upper**3 / 16
        )
        require(
            worst_radial > radial_margin,
            f"M={layers}: positive-r condition",
        )

        # U_M bounds the logarithmic curvature above.  Divide by t^3>0
        # to obtain the displayed degree-eight polynomial J_M.
        upper_polynomial = theta2_upper_polynomial(layers)
        require(upper_polynomial[:3] == [ZERO, ZERO, ZERO], "t^3 factor")
        j = upper_polynomial[3:]
        require(len(j) == 9, "degree-eight J polynomial")
        require(j[4] > 0 and j[5] > 0, "positive J degree 4,5 terms")
        require(j[6] < 0 and j[7] < 0 and j[8] < 0, "negative J tail")

        k_upper = (
            24 * j[4]
            + 120 * j[5] * t_upper
            + 360 * j[6] * t_lower**2
            + 840 * j[7] * t_lower**3
            + 1680 * j[8] * t_lower**4
        )
        j_prime = polynomial_derivative(j)
        j_second = repeated_derivative(j, 2)
        j_third = repeated_derivative(j, 3)

        if layers == 2:
            require(k_upper < -3260, "M=2 fourth derivative")
            require(polynomial_value(j_third, t_lower) < -450, "M=2 J'''")
            require(polynomial_value(j_prime, t_lower) > 3, "M=2 J'(L)")
            require(polynomial_value(j_prime, t_upper) > 3, "M=2 J'(U)")
            require(polynomial_value(j, t_upper) < -F(1, 2), "M=2 J(U)")
        elif layers == 4:
            require(k_upper < -10904, "M=4 fourth derivative")
            require(polynomial_value(j_third, t_lower) < -783, "M=4 J'''")
            require(polynomial_value(j_prime, t_lower) > 3, "M=4 J'(L)")
            require(polynomial_value(j_prime, t_upper) > 1, "M=4 J'(U)")
            require(polynomial_value(j, t_upper) < -F(1, 5), "M=4 J(U)")
        else:
            split = F(9, 10)
            tangent_point = F(933, 1000)
            require(t_lower < split < tangent_point < t_upper, "M=3 split")
            require(k_upper < -8163, "M=3 fourth derivative")
            require(polynomial_value(j_third, t_lower) < -1069, "M=3 J'''")
            require(polynomial_value(j_prime, t_lower) > 5, "M=3 J'(L)")
            require(polynomial_value(j_prime, split) > 3, "M=3 J'(9/10)")
            require(polynomial_value(j, split) < -F(39, 100), "M=3 J(9/10)")
            require(
                polynomial_value(j_second, split) < -80,
                "M=3 J''(9/10)",
            )
            tangent_value = polynomial_value(j, tangent_point)
            tangent_slope = polynomial_value(j_prime, tangent_point)
            require(
                tangent_value + tangent_slope * (split - tangent_point)
                < -F(33, 100),
                "M=3 tangent at split",
            )
            require(
                tangent_value + tangent_slope * (t_upper - tangent_point)
                < -F(33, 100),
                "M=3 tangent at U",
            )

        left_value = phase_endpoint_interval(layers, a_left)[0]
        right_value = phase_endpoint_interval(layers, a_right)[0]
        require(left_value > 1 + endpoint_reserve, f"M={layers}: left endpoint")
        require(
            right_value > 1 + endpoint_reserve,
            f"M={layers}: right endpoint",
        )

        print(
            f"PASS analytic d=4 phase M={layers}: fourth-derivative/tangent "
            "ledger, positive radial factors, and endpoint chord."
        )

    for first, second in zip(PHASE_BANDS, PHASE_BANDS[1:]):
        require(first[2] == second[1], "gap between normalized phase bands")


# d=4 specialization of the beta lower envelope.
D4 = F(8, 3)
BETA4 = F(1, 256)
C4 = F(1, 16)
SIGMA4 = F(9, 2)
K4 = F(21, 2048)
H4_LOWER = F(2048) * SQRT2_LOWER / (945 * PI_UPPER)
H4_UPPER = F(2048) * SQRT2_UPPER / (945 * PI_LOWER)

BETA_LEFT = F(13, 4)
BETA_RIGHT = F(21, 4)
BETA_T = (F(5753695, 10**7), F(6751064, 10**7))
BETA_ENDPOINT_T = {
    BETA_LEFT: (F(6751063, 10**7), F(6751064, 10**7)),
    BETA_RIGHT: (F(5753695, 10**7), F(5753696, 10**7)),
}


def beta_endpoint_lower(a: F) -> F:
    t = BETA_ENDPOINT_T[a]
    verify_cube_root_box(a, t, f"beta a={a}")
    alpha_over_four_upper = ALPHA[1][1] / 4
    rho_zero = 1 - C4 / a
    rho_lower = 1 - C4 / a - alpha_over_four_upper * t[1] ** 2
    require(rho_lower > 0, f"beta a={a}: rho positivity")
    q = BETA4 / a**2
    bracket_lower = 3 * rho_lower**3 - rho_zero**3 - 3 * q
    h_factor = 1 - SIGMA4 * C4 / a
    require(h_factor > 0, f"beta a={a}: h factor")
    return (
        H4_LOWER * h_factor
        - K4 / (a - C4) ** 2
        + D4 / (8 * a) * bracket_lower
    )


def verify_beta_bridge() -> None:
    h_simple_lower = F(2048) * F(707, 500) / (945 * PI_UPPER)
    h_simple_upper = F(2048) * F(99, 70) / (945 * F(333, 106))
    require(h_simple_lower > F(39, 40), "d=4 simple h lower bound")
    require(h_simple_upper < 1, "d=4 simple h upper bound")
    require(0 < H4_LOWER < H4_UPPER < 1, "d=4 tight h enclosure")
    require(
        K4 / (BETA_LEFT - C4) ** 2 < F(1, 96),
        "d=4 beta theta bound",
    )

    # Uniform activation on the full band.
    rho_lower = (
        1
        - C4 / BETA_LEFT
        - (ALPHA[1][1] / 4) * BETA_T[1] ** 2
    )
    q_upper = BETA4 / BETA_LEFT**2
    require(rho_lower > F(4, 5), "d=4 beta rho lower bound")
    require(rho_lower**2 > q_upper, "d=4 beta activation")

    # Rational rectangle for the direct analytic curvature proof.
    require(F(1, 16) / BETA_RIGHT > F(1, 85), "beta u lower")
    require(F(1, 16) / BETA_LEFT < F(1, 50), "beta u upper")
    require(
        F(22, 25) / (4 * F(303, 100)) > F(9, 125),
        "beta v lower",
    )
    require(
        F(887, 1000) / (4 * F(219, 100)) < F(11, 100),
        "beta v upper",
    )

    u0 = F(1, 85)
    v0 = F(9, 125)
    psi_corner = (
        4
        - 36 * u0
        - 40 * v0
        + 72 * u0**2
        + 176 * u0 * v0
        + 70 * v0**2
        - 40 * u0**3
        - 154 * u0**2 * v0
        - 130 * u0 * v0**2
        - 36 * v0**3
    )
    require(
        psi_corner == F(11471021478, 9595703125),
        "beta Psi corner identity",
    )
    require(psi_corner < F(6, 5), "beta Psi corner upper bound")
    require(
        -2 * F(39, 40) * SIGMA4 * C4 + D4 / 8 * F(6, 5)
        == -F(19, 128),
        "beta analytic curvature reserve",
    )

    # Coarse endpoint substitutions displayed in the supplement.
    coarse_endpoint_data = (
        (BETA_LEFT, F(219, 100), F(
            2882654261236981,
            1387150488515376000,
        )),
        (BETA_RIGHT, F(3), F(
            426510952970594557,
            64309421232000000000,
        )),
    )
    for a, a_two_thirds_lower, displayed_reserve in coarse_endpoint_data:
        rho_zero = 1 - C4 / a
        rho_coarse = (
            1
            - C4 / a
            - F(887, 1000) / (4 * a_two_thirds_lower)
        )
        q = BETA4 / a**2
        coarse_lower = (
            F(39, 40) * (1 - SIGMA4 * C4 / a)
            - K4 / (a - C4) ** 2
            + D4 / (8 * a) * (
                3 * rho_coarse**3 - rho_zero**3 - 3 * q
            )
        )
        require(
            coarse_lower - 1 == displayed_reserve,
            f"d=4 beta displayed endpoint a={a}",
        )
        require(displayed_reserve > 0, "positive beta endpoint reserve")

    endpoint_reserve = F(1, 400)
    left_lower = beta_endpoint_lower(BETA_LEFT)
    right_lower = beta_endpoint_lower(BETA_RIGHT)
    require(
        left_lower > 1 + endpoint_reserve,
        "d=4 beta left endpoint",
    )
    require(
        right_lower > 1 + endpoint_reserve,
        "d=4 beta right endpoint",
    )

    print(
        "PASS beta d=4: activation and envelope hypotheses hold; the "
        "rational-rectangle Psi argument proves strict concavity; endpoints "
        f"> 1+{endpoint_reserve} (tight lower diagnostics "
        f"{decimal_string(left_lower)}, {decimal_string(right_lower)})."
    )


def verify_handoffs() -> None:
    low_end = F(38, 5)
    phase_end = F(26)
    beta_end = F(42)

    require(8 * PHASE_BANDS[0][1] == low_end, "low/phase scale handoff")
    require(8 * PHASE_BANDS[-1][2] == phase_end, "phase/beta scale handoff")
    require(8 * BETA_LEFT == phase_end, "beta left scale handoff")
    require(8 * BETA_RIGHT == beta_end, "beta/tail scale handoff")
    require(low_end < phase_end < beta_end, "ordered d=4 coverage")

    print(
        "PASS coverage: [0,38/5] power trials, [38/5,26] normalized phase, "
        "[26,42] beta, and [42,infinity) scalar tail have exact joins."
    )


def verify() -> None:
    verify_constant_enclosures()
    verify_low_power_trials()
    verify_analytic_phase_bands()
    verify_beta_bridge()
    verify_handoffs()
    print("PASS: complete analytic d=4 reduction audit.")


if __name__ == "__main__":
    verify()


==> anc/verify_disk_ritz_displayed.py <==
#!/usr/bin/env python3
"""Exact audit of the displayed disk Rayleigh--Ritz calculations in S.2.

The matrices are reconstructed from the formula

    B_ij = 1 / (p_i + p_j + 2),
    A_ij = (p_i p_j + m^2) / (p_i + p_j),
    p_i = m + 2 i,

with A_00 = 0 in the exceptional m = i = j = 0 case.  Every acceptance
decision uses exact SymPy rationals; no Bessel zero is evaluated.
"""

from __future__ import annotations

import sympy as sp


if not __debug__:
    raise SystemExit(
        "Refusing optimized Python: exact assertions must remain enabled."
    )


def ritz_matrices(m: int, dimension: int) -> tuple[sp.Matrix, sp.Matrix]:
    powers = [m + 2 * index for index in range(dimension)]

    def form_entry(i: int, j: int) -> sp.Rational:
        denominator = powers[i] + powers[j]
        if denominator == 0:
            return sp.Rational(0)
        return sp.Rational(powers[i] * powers[j] + m * m, denominator)

    form = sp.Matrix(
        dimension,
        dimension,
        lambda i, j: form_entry(i, j),
    )
    mass = sp.Matrix(
        dimension,
        dimension,
        lambda i, j: sp.Rational(1, powers[i] + powers[j] + 2),
    )
    return form, mass


def require_positive_definite(matrix: sp.Matrix) -> None:
    for size in range(1, matrix.rows + 1):
        assert matrix[:size, :size].det() > 0


def main() -> None:
    spectral_parameter = sp.symbols("lambda")

    form_0, mass_0 = ritz_matrices(0, 3)
    determinant_0 = sp.factor(
        (form_0 - spectral_parameter * mass_0).det()
    )
    expected_0 = (
        -spectral_parameter
        * (spectral_parameter**2 - 144 * spectral_parameter + 1920)
        / 17280
    )
    assert sp.expand(determinant_0 - expected_0) == 0
    require_positive_definite(mass_0)

    # The smaller nonzero root is 72 - 8 sqrt(51).  These rational square
    # comparisons prove exactly that it lies below 20.
    assert sp.Rational(13, 2) ** 2 < 51 < 9**2
    assert 72 - 8 * sp.Rational(13, 2) == 20

    form_1, mass_1 = ritz_matrices(1, 3)
    determinant_1_at_32 = (form_1 - 32 * mass_1).det()
    assert determinant_1_at_32 == sp.Rational(29, 675)
    assert mass_1.det() == sp.Rational(1, 345600)
    require_positive_definite(mass_1)
    assert form_1[0, 0] / mass_1[0, 0] == 4 < 32

    form_4, mass_4 = ritz_matrices(4, 2)
    determinant_4 = sp.factor(
        (form_4 - spectral_parameter * mass_4).det()
    )
    expected_4 = (
        spectral_parameter**2 - 264 * spectral_parameter + 6720
    ) / 5040
    assert sp.expand(determinant_4 - expected_4) == 0
    require_positive_definite(mass_4)

    # The smaller root is 132 - 4 sqrt(669).  The displayed rational square
    # bounds prove simultaneously that it is positive and below 32.
    assert 25**2 < 669 < 33**2
    assert 132 - 4 * 33 == 0
    assert 132 - 4 * 25 == 32

    # The three one-dimensional trials quoted before S.2 are exact as well.
    assert tuple(2 * m * (m + 1) for m in (1, 2, 3)) == (4, 12, 24)

    print(
        "PASS: reconstructed S.2 disk Ritz matrices, both displayed "
        "determinant polynomials, the lambda=32 determinant, all Gram "
        "signs, and the exact root comparisons."
    )


if __name__ == "__main__":
    main()


==> anc/verify_power_trial_staircase.py <==
#!/usr/bin/env python3
"""Exact audit of the active power-trial low-frequency proof.

This checker independently reproduces the algebra used by the single power
trial that replaces the former d=5,...,15 staircase table:

    r**s Y_l,       s = (l(l+d-2)/2)**(1/3).

The checks are exact.  Acceptance uses ``Fraction`` or SymPy polynomial
arithmetic only; no floating-point value enters a decision.

Audit boundary
--------------
The program proves the quotient identities, the algebraic sign certificate
for monotonicity of the continuous threshold ratio, and every rational
endpoint comparison.  It
also records the two analytic inputs used by the implication:

* the standard Rayleigh--Ritz/min--max principle in an angular form subspace;
* the already established normalization bound D_d > 5/2.

The first input gives strict wall ownership because the trial is not an
eigenfunction for l >= 1.  The second follows in the manuscript from strict
log-convexity of Gamma and pi > 25/8.  Neither analytic theorem is purported
to be formally proved by this Python program.
"""

from __future__ import annotations

from fractions import Fraction as F

import sympy as sp


if not __debug__:
    raise SystemExit("Refusing optimized Python: exact assertions must remain enabled.")


def require(condition: bool, message: str) -> None:
    if not condition:
        raise AssertionError(message)


def positive(value: F | sp.Expr, message: str) -> None:
    require(value > 0, message)


def assert_positive_coefficients(
    expression: sp.Expr,
    variables: tuple[sp.Symbol, ...],
    message: str,
) -> sp.Poly:
    """Assert a strict positive-coefficient certificate."""

    polynomial = sp.Poly(sp.expand(expression), *variables)
    require(polynomial.terms(), f"{message}: zero polynomial")
    require(
        all(coefficient > 0 for _, coefficient in polynomial.terms()),
        f"{message}: a coefficient is not positive",
    )
    return polynomial


def q_fraction(dimension: int, power: F) -> F:
    """The selected quotient Q_d at a rational value of s."""

    return (
        power**2
        * (2 * power + 1)
        * (2 * power + dimension)
        / (2 * power + dimension - 2)
    )


def l_over_q_fraction(dimension: int, power: F) -> F:
    """L/Q when L=2s^3."""

    return (
        2
        * power
        * (2 * power + dimension - 2)
        / ((2 * power + 1) * (2 * power + dimension))
    )


def quotient_and_cubic_algebra() -> dict[str, sp.Expr]:
    """Verify the radial quotient, its derivative cubic, and selected Q."""

    d, ell, gamma = sp.symbols("d ell gamma", positive=True)
    angular = ell * (ell + d - 2)

    # Exact radial integrations (the spherical-harmonic norm cancels).
    norm = 1 / (2 * gamma + d)
    energy = (gamma**2 + angular) / (2 * gamma + d - 2)
    quotient = sp.factor(energy / norm)
    expected = (gamma**2 + angular) * (2 * gamma + d) / (
        2 * gamma + d - 2
    )
    require(sp.factor(quotient - expected) == 0, "power-trial quotient mismatch")

    derivative = sp.factor(sp.diff(quotient, gamma))
    cubic = (
        4 * gamma**3
        + (4 * d - 6) * gamma**2
        + d * (d - 2) * gamma
        - 2 * angular
    )
    require(
        sp.factor(derivative - 2 * cubic / (2 * gamma + d - 2) ** 2)
        == 0,
        "quotient derivative/cubic mismatch",
    )

    # For d>=3 the cubic is strictly increasing on gamma>=0.  Since its
    # value at zero is -2L and its leading coefficient is positive, it has
    # one positive stationary root.  The proof below does not need to solve
    # that cubic: it makes the explicit choice gamma=s=(L/2)^(1/3).
    d_shift, gamma_shift = sp.symbols("d_shift gamma_shift", nonnegative=True)
    cubic_derivative_shifted = sp.expand(
        sp.diff(cubic, gamma).subs(
            {d: d_shift + 3, gamma: gamma_shift}
        )
    )
    assert_positive_coefficients(
        cubic_derivative_shifted,
        (d_shift, gamma_shift),
        "stationary cubic is not strictly increasing",
    )

    s = sp.symbols("s", positive=True)
    selected = sp.factor(expected.subs({angular: 2 * s**3, gamma: s}))
    selected_expected = s**2 * (2 * s + 1) * (2 * s + d) / (
        2 * s + d - 2
    )
    require(
        sp.factor(selected - selected_expected) == 0,
        "selected power quotient mismatch",
    )

    # The selected scale is explicit rather than the cubic minimizer.  Its
    # quotient nevertheless has the useful one-line Airy-scale majorant
    # Q_d(L)<=L+3(L/2)^(2/3)=2s^3+3s^2 for d>=3.
    airy_majorant = 2 * s**3 + 3 * s**2
    require(
        sp.factor(airy_majorant - selected_expected)
        == 2 * s**2 * (d - 3) / (2 * s + d - 2),
        "Airy-scale quotient majorant mismatch",
    )
    selected_cubic = sp.factor(cubic.subs({angular: 2 * s**3, gamma: s}))
    require(
        sp.factor(
            selected_cubic - s * (d * (d - 2) + (4 * d - 6) * s)
        )
        == 0,
        "stationary cubic at the selected scale changed",
    )

    # Q_d(s) is strictly increasing for d>=5 and s>0.  This gives unique
    # endpoint roots and validates every rational root box below.
    dimension_shift = sp.symbols("dimension_shift", nonnegative=True)
    selected_derivative_numerator = sp.cancel(
        sp.diff(selected_expected, s)
    ).as_numer_denom()[0]
    increasing_polynomial = assert_positive_coefficients(
        selected_derivative_numerator.subs(d, dimension_shift + 5),
        (s, dimension_shift),
        "selected quotient is not increasing",
    )
    require(
        len(increasing_polynomial.terms()) == 9,
        "unexpected selected-quotient derivative certificate",
    )

    # The two elementary factors show L/Q increases (and Q/L decreases)
    # with s.  We certify its derivative as another positive polynomial.
    l_over_q = 2 * s * (2 * s + d - 2) / (
        (2 * s + 1) * (2 * s + d)
    )
    ratio_derivative_numerator = sp.cancel(sp.diff(l_over_q, s)).as_numer_denom()[0]
    ratio_polynomial = assert_positive_coefficients(
        ratio_derivative_numerator.subs(d, dimension_shift + 5),
        (s, dimension_shift),
        "L/Q is not increasing",
    )
    require(
        len(ratio_polynomial.terms()) == 6,
        "unexpected L/Q derivative certificate",
    )

    return {
        "dimension": d,
        "power": s,
        "selected_quotient": selected_expected,
        "l_over_q": l_over_q,
    }


def global_monotonicity_certificate() -> tuple[int, sp.Rational]:
    """Prove the continuous face ratio R_d^# is strictly decreasing.

    Put c=d-2, L=m(m+c)=2s^3, and

        A~_d(m-1)=(2m+d-3) Gamma(m+d-2)/(Gamma(d)Gamma(m)).

    If H=(log A~)', symmetric offsets give H<B.  The elasticity chi is
    d(log Q)/d(log L).  We prove

        (d/2) (d log Q/dm) - B > 0

    by clearing positive denominators, reducing by 2s^3=m(m+c), and
    translating m=1+u, c=3+v, s=1+t.  All 81 resulting coefficients are
    strictly positive.  Hence (log R_d^#)'<0 for d>=5 and m>=1.
    """

    m, c, s = sp.symbols("m c s", positive=True)
    d = c + 2
    h = 2 * m + c - 1
    radial = sp.symbols("radial")

    # Pairing identity behind the rational upper bound for H.
    pair_identity = (
        2 / (h + radial)
        + 2 / (h - radial)
        - 4 / h
        - 4 * radial**2 / (h * (h**2 - radial**2))
    )
    require(sp.factor(pair_identity) == 0, "symmetric reciprocal identity failed")

    # The offsets are 2j-c+1, j=0,...,c-1.
    j = sp.symbols("j", integer=True, nonnegative=True)
    offset_square_sum = sp.summation((2 * j - c + 1) ** 2, (j, 0, c - 1))
    require(
        sp.factor(offset_square_sum - c * (c**2 - 1) / 3) == 0,
        "offset square-sum identity failed",
    )

    # Because |2j-c+1|<c<h, pairwise denominator enlargement gives
    #
    # H < 2(c+1)/h + 2c(c^2-1)/(3h(h^2-c^2)) < B.
    sharper_bound = (
        2 * (c + 1) / h
        + 2 * c * (c**2 - 1) / (3 * h * (h**2 - c**2))
    )
    B = 2 * (c + 1) / h + 2 * c**3 / (
        3 * h * (h**2 - c**2)
    )
    require(
        sp.factor(
            B
            - sharper_bound
            - 2 * c / (3 * h * (h**2 - c**2))
        )
        == 0,
        "H-bound reserve mismatch",
    )

    selected_q = s**2 * (2 * s + 1) * (2 * s + d) / (
        2 * s + d - 2
    )
    # Since L=2s^3, d/d(log L)=(s/3)d/ds.
    elasticity = sp.factor(s * sp.diff(sp.log(selected_q), s) / 3)
    displayed_elasticity = sp.Rational(1, 3) * (
        2
        + 2 * s / (2 * s + 1)
        + 2 * s / (2 * s + d)
        - 2 * s / (2 * s + d - 2)
    )
    require(
        sp.factor(elasticity - displayed_elasticity) == 0,
        "selected-quotient elasticity mismatch",
    )

    L = m * (m + c)
    target = d * sp.Rational(1, 2) * (2 * m + c) / L * displayed_elasticity
    difference = sp.factor(target - B)

    # Every factor in this denominator is positive for m>=1,c>=3,s>1.
    denominator = (
        3
        * m
        * (c + m)
        * (c + 2 * s)
        * (2 * m - 1)
        * (2 * s + 1)
        * (c + 2 * m - 1)
        * (c + 2 * s + 2)
        * (2 * c + 2 * m - 1)
    )
    numerator = sp.cancel(difference * denominator)
    require(
        sp.denom(numerator) == 1,
        "monotonicity numerator did not clear exactly",
    )
    numerator = sp.expand(numerator)

    relation = 2 * s**3 - L
    quotient, remainder = sp.div(numerator, relation, domain=sp.QQ)
    require(
        sp.expand(numerator - quotient * relation - remainder) == 0,
        "monotonicity reduction identity failed",
    )
    require(sp.degree(remainder, s) <= 2, "monotonicity remainder degree changed")

    u, v, t = sp.symbols("u v t", nonnegative=True)
    shifted_remainder = sp.expand(
        remainder.subs({m: u + 1, c: v + 3, s: t + 1})
    )
    certificate = assert_positive_coefficients(
        shifted_remainder,
        (u, v, t),
        "global monotonicity remainder",
    )
    require(
        len(certificate.terms()) == 81,
        "unexpected global monotonicity certificate size",
    )
    require(
        certificate.coeff_monomial(1) == 1856,
        "unexpected global monotonicity constant coefficient",
    )

    # From L=m(m+c)>=4 one has s^3=L/2>=2, hence s>1.  The positive
    # shifted polynomial and the positive denominator prove target>B>H.
    return len(certificate.terms()), sp.Rational(certificate.coeff_monomial(1))


def multiplicity_factorization_schema() -> None:
    """Audit the paired-product factorization used at the endpoint."""

    m, c, j, L = sp.symbols("m c j L", positive=True)
    pairing = (m + j) * (m + c - j)
    require(
        sp.expand(pairing - (m * (m + c) + j * (c - j))) == 0,
        "Gamma-product pairing identity failed",
    )

    # For integer d=c+2,
    #
    # A~_d(m-1) = rho/(d-1)! prod_{j=0}^{d-2}(m+j),
    # rho=(2m+d-3)/(m+d-2).
    #
    # Pairing j with c-j gives L+j(c-j).  In even d the sole central
    # factor has square L+c^2/4 >= L.  Therefore
    #
    # prod >= L^((d-1)/2) U,
    # U=prod_{j=1}^{floor((d-3)/2)}(1+j(c-j)/L)>1.
    #
    # The following finite identities are regression spot checks of both
    # parity branches; the generic implication is the displayed pairing.
    for dimension in range(5, 13):
        degree = sp.symbols(f"m_{dimension}", positive=True)
        c_value = dimension - 2
        l_value = degree * (degree + c_value)
        product = sp.prod(degree + index for index in range(c_value + 1))
        upper_half = (c_value - 1) // 2
        U = sp.prod(
            1 + sp.Rational(index * (c_value - index), 1) / l_value
            for index in range(1, upper_half + 1)
        )
        if dimension % 2:
            reconstructed = l_value ** ((dimension - 1) // 2) * U
            require(
                sp.factor(product - reconstructed) == 0,
                f"odd paired product mismatch in d={dimension}",
            )
        else:
            central = degree + sp.Rational(c_value, 2)
            reconstructed = (
                l_value ** ((dimension - 2) // 2) * central * U
            )
            require(
                sp.factor(product - reconstructed) == 0,
                f"even paired product mismatch in d={dimension}",
            )
            require(
                sp.factor(central**2 - l_value)
                == sp.Rational(c_value**2, 4),
                f"central-factor square mismatch in d={dimension}",
            )


def uniform_endpoint_certificate(selected: dict[str, sp.Expr]) -> dict[str, sp.Expr]:
    """Verify the four uniform factors at Q=16d^3/25, d>=7."""

    d = selected["dimension"]
    s = selected["power"]
    Q = selected["selected_quotient"]
    k = sp.symbols("k", nonnegative=True)

    endpoint_q = sp.Rational(16, 25) * d**3
    lower_s = sp.Rational(63, 100) * d
    require(
        endpoint_q / d**3 == sp.Rational(16, 25),
        "uniform a=4/5 handoff normalization changed",
    )

    # Q_d(63d/100)<16d^3/25.  The positive cross-multiplied gap is the
    # advertised one-line root certificate.  Since Q_d is increasing,
    # the endpoint root satisfies s>63d/100.
    cross_gap = sp.factor(
        endpoint_q * (2 * lower_s + d - 2)
        - lower_s**2 * (2 * lower_s + 1) * (2 * lower_s + d)
    )
    expected_gap = d**3 * (7904689 * d - 54424850) / 25000000
    require(sp.factor(cross_gap - expected_gap) == 0, "uniform root gap mismatch")
    root_gap_shift = sp.Poly(
        sp.expand((7904689 * d - 54424850).subs(d, k + 7)), k
    )
    require(
        all(coefficient > 0 for _, coefficient in root_gap_shift.terms()),
        "uniform root gap is not positive from d=7",
    )

    # rho=(2mu+d-3)/(mu+d-2)>8/5 iff mu>(3d-1)/2.
    # Since m -> m(m+d-2) is increasing, it suffices to compare 2s^3
    # with that threshold, using s>63d/100.
    mu_threshold = (3 * d - 1) / 2
    rho_residual = sp.factor(
        2 * lower_s**3 - mu_threshold * (mu_threshold + d - 2)
    )
    rho_numerator = sp.cancel(rho_residual).as_numer_denom()[0]
    rho_shift = assert_positive_coefficients(
        rho_numerator.subs(d, k + 7),
        (k,),
        "uniform rho threshold",
    )
    require(len(rho_shift.terms()) == 4, "unexpected rho threshold polynomial")
    mu = sp.symbols("mu", positive=True)
    rho = (2 * mu + d - 3) / (mu + d - 2)
    require(
        sp.factor(
            5 * (2 * mu + d - 3)
            - 8 * (mu + d - 2)
            - (2 * mu - 3 * d + 1)
        )
        == 0,
        "rho>8/5 equivalence changed",
    )

    # Write Q/L=(1+u)(1+v), with u=1/(2s),
    # v=2/(2s+d-2).  The root bound gives the following rational bounds.
    u_upper = sp.Rational(50, 63) / d
    v_upper = sp.Rational(100, 1) / (113 * d - 100)
    positive(
        sp.Rational(147, 1000) - u_upper.subs(d, 7),
        "u upper bound exceeds the logarithm range at d=7",
    )
    require(
        sp.factor(sp.Rational(147, 1000) - v_upper.subs(d, 7)) > 0,
        "v upper bound fails at d=7",
    )
    require(
        sp.factor(sp.diff(u_upper, d) + sp.Rational(50, 63) / d**2)
        == 0,
        "u upper-bound derivative changed",
    )
    require(
        sp.factor(
            sp.diff(v_upper, d) + sp.Rational(11300, 1) / (113 * d - 100) ** 2
        )
        == 0,
        "v upper-bound derivative changed",
    )
    positive(113 * 7 - 100, "v upper-bound denominator is not positive")

    # For 0<=x<=147/1000, alternating Taylor gives
    # log(1+x)<=x-x^2/2+x^3/3<=x-(451/1000)x^2.
    x = sp.symbols("x", nonnegative=True)
    taylor_reserve = sp.factor(
        (x - x**2 / 2 + x**3 / 3)
        - (x - sp.Rational(451, 1000) * x**2)
    )
    require(
        sp.factor(taylor_reserve - x**2 * (x / 3 - sp.Rational(49, 1000)))
        == 0,
        "log Taylor reserve mismatch",
    )
    require(
        sp.Rational(147, 1000) / 3 == sp.Rational(49, 1000),
        "log Taylor interval endpoint changed",
    )
    positive(
        1
        - 2
        * sp.Rational(451, 1000)
        * sp.Rational(147, 1000),
        "log majorant is not increasing on the certified interval",
    )

    log_majorant = d / 2 * (
        u_upper
        - sp.Rational(451, 1000) * u_upper**2
        + v_upper
        - sp.Rational(451, 1000) * v_upper**2
    )
    log_gap = sp.factor(sp.Rational(17, 20) - log_majorant)
    log_numerator, log_denominator = sp.cancel(log_gap).as_numer_denom()
    expected_log_denominator = 79380 * d * (113 * d - 100) ** 2
    require(
        sp.factor(log_denominator - expected_log_denominator) == 0,
        "uniform log-gap denominator mismatch",
    )
    expected_shifted_log_numerator = (
        10842237 * k**3
        + 134569552 * k**2
        + 395079889 * k
        + 3288466
    )
    require(
        sp.expand(log_numerator.subs(d, k + 7) - expected_shifted_log_numerator)
        == 0,
        "uniform log-gap numerator mismatch",
    )
    assert_positive_coefficients(
        expected_shifted_log_numerator,
        (k,),
        "uniform logarithmic penalty",
    )

    # Exact rational proof that exp(17/20)<50/21.  For 0<x<1,
    # sum_{n>=2} x^n/n! <= (x^2/2)/(1-x/3).
    exponential_argument = F(17, 20)
    exponential_upper = (
        1
        + exponential_argument
        + exponential_argument**2
        / (2 * (1 - exponential_argument / 3))
    )
    positive(F(50, 21) - exponential_upper, "exponential upper bound failed")

    # Hence (L/Q)^(d/2)>21/50.  The other endpoint factors are
    # K_d/sqrt(L)>25/16 (from D_d>5/2 and L<Q), rho>8/5, and U>1.
    require(
        F(5, 4) / F(4, 5) == F(25, 16),
        "K_d/sqrt(L) factor changed",
    )
    uniform_product = F(25, 16) * F(8, 5) * F(21, 50)
    require(uniform_product == F(21, 20), "uniform endpoint product changed")
    positive(uniform_product - 1, "uniform endpoint product does not clear one")

    return {
        "root_cross_gap": cross_gap,
        "log_gap": log_gap,
        "product": sp.Rational(uniform_product.numerator, uniform_product.denominator),
    }


def seed_endpoint_certificates() -> dict[int, dict[str, F]]:
    """Verify the two rational endpoint boxes for dimensions five and six."""

    seeds = {
        5: {
            "a": F(41, 50),
            "endpoint_q": F(1681, 20),
            "s_low": F(3097, 1000),
            "s_high": F(31, 10),
            "l_over_q": F(7, 10),
            "product": F(171, 164),
        },
        6: {
            "a": F(4, 5),
            "endpoint_q": F(3456, 25),
            "s_low": F(3729, 1000),
            "s_high": F(15, 4),
            "l_over_q": F(3, 4),
            "product": F(171, 160),
        },
    }

    for dimension, seed in seeds.items():
        a = seed["a"]
        endpoint_q = seed["endpoint_q"]
        s_low = seed["s_low"]
        s_high = seed["s_high"]

        # Exact handoff normalization Q=a^2 d^3.
        require(
            a**2 * dimension**3 == endpoint_q,
            f"endpoint normalization mismatch in d={dimension}",
        )

        # Q is increasing, so these strict substitutions enclose its root.
        positive(
            endpoint_q - q_fraction(dimension, s_low),
            f"lower root box failed in d={dimension}",
        )
        positive(
            q_fraction(dimension, s_high) - endpoint_q,
            f"upper root box failed in d={dimension}",
        )

        # L/Q increases with s.  The lower box therefore proves the stated
        # coarse ratio.  It gives the common penalty (L/Q)^(d/2)>2/5.
        positive(
            l_over_q_fraction(dimension, s_low) - seed["l_over_q"],
            f"L/Q seed bound failed in d={dimension}",
        )
        if dimension == 5:
            positive(
                seed["l_over_q"] ** 5 - F(2, 5) ** 2,
                "d=5 half-integral penalty failed after squaring",
            )
        else:
            positive(
                seed["l_over_q"] ** 3 - F(2, 5),
                "d=6 integral penalty failed",
            )

        # Q/L decreases with s.  The upper box proves sqrt(Q/L)>57/50.
        q_over_l_at_upper = 1 / l_over_q_fraction(dimension, s_high)
        positive(
            q_over_l_at_upper - F(57, 50) ** 2,
            f"sqrt(Q/L) seed bound failed in d={dimension}",
        )

        # rho>3/2 iff mu>d.  It suffices that
        # L=2s^3>d(2d-2), checked at the lower root box.
        positive(
            2 * s_low**3 - 2 * dimension * (dimension - 1),
            f"rho seed bound failed in d={dimension}",
        )

        # With D_d>5/2, U>1, and the preceding three factors,
        # R# exceeds the following exact product.
        product = (
            F(5, 2)
            / (2 * a)
            * F(57, 50)
            * F(3, 2)
            * F(2, 5)
        )
        require(product == seed["product"], f"seed product changed in d={dimension}")
        positive(product - 1, f"seed product does not clear one in d={dimension}")

    return seeds


def strict_handoff_and_wall_ledger(seeds: dict[int, dict[str, F]]) -> None:
    """Check the algebraic side of endpoint coverage and strict walls."""

    # The active bridge begins at a_5*=41/50 and a_d*=4/5 for d>=6.
    require(seeds[5]["a"] == F(41, 50), "d=5 handoff changed")
    require(seeds[6]["a"] == F(4, 5), "d=6 handoff changed")

    # At a trial wall Q_d(l)=x^2, the angular first eigenvalue is strictly
    # below x^2 for l>=1, so its full multiplicity belongs to N_d^<(x).
    # Algebraically, -Delta(r^s Y_l) has radial power r^(s-2), whereas a
    # positive-eigenvalue multiple of the trial has r^s.  If the former
    # coefficient vanishes (the harmonic case s=l), the interior eigenvalue
    # is zero while Q_d(l)>0.  Thus equality cannot occur in Rayleigh--Ritz.
    d, ell, s, radius = sp.symbols("d ell s radius", positive=True)
    angular = ell * (ell + d - 2)
    laplace_coefficient = sp.expand(angular - s * (s + d - 2))
    require(
        sp.expand(laplace_coefficient.subs(s, ell)) == 0,
        "harmonic exceptional coefficient mismatch",
    )
    dimension_shift = sp.symbols("dimension_shift", nonnegative=True)
    q_selected = s**2 * (2 * s + 1) * (2 * s + d) / (2 * s + d - 2)
    require(
        q_selected.subs(d, dimension_shift + 5).is_positive is True,
        "selected wall quotient is not positive",
    )
    require(
        sp.factor(radius ** (s - 2) / radius**s - radius ** (-2)) == 0,
        "radial-power mismatch identity failed",
    )

    # Terminal ownership is an order argument, not a numerical assumption.
    # If Q(mu)=x_*^2 and M=floor(mu), then A_d(M)>A~_d(mu-1) when mu is
    # nonintegral because A~ is strictly increasing.  If mu is integral,
    # the preceding strict-wall statement owns equality.  Together with the
    # certified R#(mu)>1 this covers the closed endpoint x=x_*.
    ledger = {
        "zero_endpoint": "N_d^<(0)=W_d(0)=0",
        "open_face": "W_d increases between consecutive trial walls",
        "trial_wall": "lambda_{ell,1}<Q_d(ell) for ell>=1",
        "noninteger_terminal": "A_d(floor(mu))>A~_d(mu-1)",
        "integer_terminal": "strict trial wall owns Q_d(mu)=x_*^2",
        "bridge_handoff": "both variational and retained-tail ranges include a_d*",
    }
    require(len(ledger) == 6, "strict handoff/wall ledger is incomplete")
    require(all(ledger.values()), "strict handoff/wall ledger has an empty item")


def main() -> None:
    selected = quotient_and_cubic_algebra()
    monotonicity_terms, monotonicity_constant = global_monotonicity_certificate()
    multiplicity_factorization_schema()
    uniform = uniform_endpoint_certificate(selected)
    seeds = seed_endpoint_certificates()
    strict_handoff_and_wall_ledger(seeds)

    print(
        "PASS: exact power-trial staircase audit (quotient/cubic algebra, "
        "continuous-threshold monotonicity, d>=7 uniform factors, d=5,6 seed "
        "boxes, and strict handoff/wall ledger)."
    )
    print(
        "global monotonicity certificate: "
        f"{monotonicity_terms} positive shifted coefficients; "
        f"constant coefficient {monotonicity_constant}"
    )
    print(f"uniform endpoint lower product: {uniform['product']}")
    print(
        "seed endpoint lower products: "
        f"d=5: {seeds[5]['product']}; d=6: {seeds[6]['product']}"
    )
    print(
        "ANALYTIC INPUTS (not formalized here): angular-sector min--max and "
        "the established normalization bound D_d>5/2."
    )


if __name__ == "__main__":
    main()


==> anc/verify_retained_tail_d56.py <==
#!/usr/bin/env python3
"""Exact self-contained audit of the retained-tail bridge for d=5,6.

The active retained-node profiles have weights

    M=2: (1, 1),
    M=3: (1, 1, 1/2),
    M=4: (1, 1, 1/2, 2).

This checker reconstructs the six correlated curvature majorants, all
endpoint substitutions, the four inherited joins, and the exceptional
d=5 left endpoint.  Every acceptance decision uses Fraction arithmetic.
"""

from __future__ import annotations

from fractions import Fraction as F
from math import comb


if not __debug__:
    raise SystemExit("Refusing optimized Python: exact assertions must remain enabled.")


Polynomial = list[F]

PI_LOWER = F(333, 106)
PI_UPPER = F(355, 113)
PI_SHARP_LOWER = F(3141592, 10**6)

WEIGHTS = {
    2: (F(1), F(1)),
    3: (F(1), F(1), F(1, 2)),
    4: (F(1), F(1), F(1, 2), F(2)),
}

ALPHA = {
    1: (F(8853, 10**4), F(8854, 10**4)),
    2: (F(25887, 10**4), F(25888, 10**4)),
    3: (F(38305, 10**4), F(38307, 10**4)),
    4: (F(48947, 10**4), F(48949, 10**4)),
}
ALPHA_ENDPOINT_UPPER = {
    1: F(885342, 10**6),
    2: F(2588755, 10**6),
    3: F(3830650, 10**6),
    4: F(4894854, 10**6),
}
E = {
    5: (F(4472, 10**5), F(4473, 10**5)),
    6: (F(3402, 10**5), F(3403, 10**5)),
}
E_ENDPOINT_UPPER = {
    5: F(4472136, 10**8),
    6: F(3402070, 10**8),
}
BETA = {5: F(1, 125), 6: F(5, 432)}
D_ENDPOINT_LOWER = {
    5: F(26342, 10000),
    6: F(26127, 10000),
}

# (dimension, retained profile, t-left, t-right).  The t-intervals contain
# the physical images of the corresponding a-intervals below.
BANDS = (
    (5, 2, F(121, 125), F(1069, 1000)),
    (5, 3, F(837, 1000), F(970, 1000)),
    (5, 4, F(736, 1000), F(839, 1000)),
    (6, 2, F(121, 125), F(1078, 1000)),
    (6, 3, F(837, 1000), F(970, 1000)),
    (6, 4, F(736, 1000), F(839, 1000)),
)
A_BANDS = {
    (5, 2): (F(41, 50), F(11, 10)),
    (5, 3): (F(11, 10), F(17, 10)),
    (5, 4): (F(17, 10), F(5, 2)),
    (6, 2): (F(4, 5), F(11, 10)),
    (6, 3): (F(11, 10), F(17, 10)),
    (6, 4): (F(17, 10), F(5, 2)),
}
TAU = {
    F(4, 5): F(1077218, 10**6),
    F(41, 50): F(1068388, 10**6),
    F(11, 10): F(968730, 10**6),
    F(17, 10): F(837884, 10**6),
    F(5, 2): F(736807, 10**6),
}

INDEPENDENT_ENDPOINT_TARGETS = {
    (5, 2, F(41, 50)): F(201, 200),
    (5, 2, F(11, 10)): F(21, 20),
    (5, 3, F(17, 10)): F(26, 25),
    (5, 4, F(5, 2)): F(26, 25),
    (6, 2, F(4, 5)): F(101, 100),
    (6, 2, F(11, 10)): F(21, 20),
    (6, 3, F(17, 10)): F(103, 100),
    (6, 4, F(5, 2)): F(26, 25),
}


def centered_coefficients(
    polynomial: Polynomial, left: F, right: F
) -> Polynomial:
    """Return q_j in U(m+h*xi)=sum q_j*xi^j for |xi|<=1."""

    midpoint = (left + right) / 2
    half_width = (right - left) / 2
    return [
        half_width**power
        * sum(
            F(comb(exponent, power))
            * midpoint ** (exponent - power)
            * polynomial[exponent]
            for exponent in range(power, len(polynomial))
        )
        for power in range(len(polynomial))
    ]


def weighted_curvature_majorant(dimension: int, layers: int) -> Polynomial:
    """Coefficientwise majorant after forming the complete weighted sum."""

    upper = [F(0) for _ in range(3 * dimension + 1)]

    def power_sum(power: int, endpoint: int) -> F:
        return sum(
            WEIGHTS[layers][layer - 1]
            * (ALPHA[layer][endpoint] / dimension) ** power
            for layer in range(1, layers + 1)
        )

    def add_family(radial_power: int, shift: int, prefactor: F) -> None:
        for total_power in range(radial_power + 1):
            for alpha_power in range(total_power + 1):
                scalar = (
                    prefactor
                    * (-1) ** total_power
                    * comb(radial_power, total_power)
                    * comb(total_power, alpha_power)
                )
                e_power = total_power - alpha_power
                lower = E[dimension][0] ** e_power * power_sum(alpha_power, 0)
                upper_monomial = (
                    E[dimension][1] ** e_power * power_sum(alpha_power, 1)
                )
                exponent = shift + 3 * total_power - alpha_power
                upper[exponent] += scalar * (
                    upper_monomial if scalar > 0 else lower
                )

    add_family(dimension - 1, 3, F(1))
    add_family(dimension - 3, 9, -BETA[dimension])
    return [
        coefficient * F(exponent * exponent, 9)
        for exponent, coefficient in enumerate(upper)
    ]


def radius_lower(dimension: int, layer: int, endpoint: F) -> F:
    return (
        1
        - ALPHA_ENDPOINT_UPPER[layer] * TAU[endpoint] ** 2 / dimension
        - E_ENDPOINT_UPPER[dimension] / endpoint
    )


def endpoint_lower(dimension: int, layers: int, endpoint: F) -> F:
    q_value = BETA[dimension] / endpoint**2
    return (
        D_ENDPOINT_LOWER[dimension]
        / endpoint
        * sum(
            WEIGHTS[layers][layer - 1]
            * radius_lower(dimension, layer, endpoint) ** (dimension - 3)
            * (radius_lower(dimension, layer, endpoint) ** 2 - q_value)
            for layer in range(1, layers + 1)
        )
    )


def verify_input_boxes_and_activation() -> None:
    for layer, (lower, upper) in ALPHA.items():
        scale = F(9 * (4 * layer - 3) ** 2, 128)
        assert lower**3 < scale * PI_LOWER**2
        assert scale * PI_UPPER**2 < upper**3
    for dimension, (lower, upper) in E.items():
        exact_square = F(1, 4 * dimension**3)
        assert lower**2 < exact_square < upper**2
    for dimension, layers, left, right in BANDS:
        a_left, a_right = A_BANDS[(dimension, layers)]
        assert a_right * left**3 < 1
        assert a_left * right**3 > 1

    for layer, alpha_upper in ALPHA_ENDPOINT_UPPER.items():
        scale = F(9 * (4 * layer - 3) ** 2, 128)
        assert scale * PI_UPPER**2 < alpha_upper**3
    for dimension, e_upper in E_ENDPOINT_UPPER.items():
        assert F(1, 4 * dimension**3) < e_upper**2
    for endpoint, tau in TAU.items():
        assert 1 < endpoint * tau**3

    # The three activation comparisons use the largest retained layer at
    # the left endpoint.  All smaller layers and larger a are easier.
    for layers, endpoint in (
        (2, F(4, 5)),
        (3, F(11, 10)),
        (4, F(17, 10)),
    ):
        assert ALPHA_ENDPOINT_UPPER[layers] * TAU[endpoint] ** 2 < F(18, 5)
    assert F(1) / (4 * F(4, 5) ** 2 * 5) < F(7, 25) ** 2
    for dimension in (5, 6):
        smallest_a = A_BANDS[(dimension, 2)][0]
        assert BETA[dimension] / smallest_a**2 < F(7, 50) ** 2

    sqrt_upper = {5: F(223607, 100000), 6: F(244949, 100000)}
    assert F(15, 8) * PI_LOWER / sqrt_upper[5] > D_ENDPOINT_LOWER[5]
    assert F(32, 5) / sqrt_upper[6] > D_ENDPOINT_LOWER[6]

    for (dimension, layers), endpoints in A_BANDS.items():
        for endpoint in endpoints:
            q_value = BETA[dimension] / endpoint**2
            for layer in range(1, layers + 1):
                radius = radius_lower(dimension, layer, endpoint)
                assert radius > F(6, 25)
                assert q_value < F(1, 50)
                assert radius**2 > q_value


def verify_curvature() -> tuple[F, F, F]:
    records: list[tuple[F, F, F, int, int]] = []
    for dimension, layers, left, right in BANDS:
        coefficients = centered_coefficients(
            weighted_curvature_majorant(dimension, layers), left, right
        )
        center = coefficients[0]
        tail = sum(abs(value) for value in coefficients[1:])
        cap = center + tail
        assert cap < 0
        records.append((center, tail, cap, dimension, layers))

    assert len(records) == 6
    center_record = max(records, key=lambda row: row[0])
    tail_record = max(records, key=lambda row: row[1])
    cap_record = max(records, key=lambda row: row[2])
    assert center_record[0] < -F(69, 1000)
    assert tail_record[1] < F(51, 1000)
    assert cap_record[2] < -F(9, 500)
    assert center_record[3:] == (5, 4)
    assert tail_record[3:] == (5, 4)
    assert cap_record[3:] == (5, 4)
    return center_record[0], tail_record[1], cap_record[2]


def verify_endpoints() -> F:
    values: dict[tuple[int, int, F], F] = {}
    for (dimension, layers), endpoints in A_BANDS.items():
        for endpoint in endpoints:
            value = endpoint_lower(dimension, layers, endpoint)
            values[(dimension, layers, endpoint)] = value
            assert value > 1

    assert len(values) == 12
    for key, target in INDEPENDENT_ENDPOINT_TARGETS.items():
        assert values[key] > target

    # At each join the new retained term is active and strictly positive.
    for dimension in (5, 6):
        for layer, endpoint in ((3, F(11, 10)), (4, F(17, 10))):
            q_value = BETA[dimension] / endpoint**2
            radius = radius_lower(dimension, layer, endpoint)
            assert radius ** (dimension - 3) * (radius**2 - q_value) > 0

    smallest_key = min(values, key=values.__getitem__)
    assert smallest_key == (5, 2, F(41, 50))
    assert values[smallest_key] > F(201, 200)

    # Reproduce the coarser binding substitution printed in the appendix.
    displayed_radii = (F(7433, 10000), F(443, 1250))
    assert radius_lower(5, 1, F(41, 50)) > displayed_radii[0]
    assert radius_lower(5, 2, F(41, 50)) > displayed_radii[1]
    displayed_q = F(20, 1681)
    displayed_value = (
        F(26342, 10000)
        * F(50, 41)
        * sum(
            radius**2 * (radius**2 - displayed_q)
            for radius in displayed_radii
        )
    )
    assert displayed_value > F(201, 200)
    return values[smallest_key] - 1


def verify_exceptional_left_endpoint() -> F:
    t_lower = F(1077217, 10**6)
    e_lower = F(4472135, 10**8)
    alpha_lower = (
        F(885341, 10**6),
        F(2588753, 10**6),
        F(3830649, 10**6),
    )
    assert t_lower**3 < F(5, 4)
    assert e_lower**2 < F(1, 4 * 5**3)
    for layer, lower in enumerate(alpha_lower, start=1):
        scale = F(9 * (4 * layer - 3) ** 2, 128)
        assert lower**3 < scale * PI_SHARP_LOWER**2

    dimension_upper = F(32929, 12500)
    assert (15 * PI_UPPER * 12500) ** 2 < 5 * (8 * 32929) ** 2
    radial_upper = tuple(
        1 - lower * t_lower**2 / 5 - e_lower * t_lower**3
        for lower in alpha_lower
    )
    assert radial_upper[0] < F(73863, 10**5)
    assert radial_upper[1] < F(34331, 10**5)
    assert radial_upper[2] < F(1, 10)
    assert F(1, 10) ** 2 < F(1, 80)

    phase_upper = (
        dimension_upper
        * F(5, 4)
        * sum(
            radius**2 * (radius**2 - F(1, 80))
            for radius in (F(73863, 10**5), F(34331, 10**5))
        )
    )
    assert phase_upper == F(
        499285525784791015502089,
        500000000000000000000000,
    )
    assert phase_upper < F(999, 1000)
    return phase_upper


def main() -> None:
    verify_input_boxes_and_activation()
    center, tail, cap = verify_curvature()
    endpoint_excess = verify_endpoints()
    exceptional_upper = verify_exceptional_left_endpoint()
    print(
        "PASS d=5,6 weighted curvature: "
        f"q0 max={center}, R max={tail}, cap max={cap}."
    )
    print(
        "PASS d=5,6 endpoints: twelve endpoint values, eight independent "
        f"targets, four inherited joins; minimum excess={endpoint_excess}."
    )
    print(
        "PASS exceptional d=5,a=4/5 upper bound: "
        f"{exceptional_upper} < 999/1000."
    )
    print("PASS: exact retained-tail bridge in dimensions d=5,6.")


if __name__ == "__main__":
    main()


==> anc/verify_uniform_unweighted_bridge.py <==
"""Exact audit of the uniform unweighted bridge for every d >= 7.

The checker works on the compact variables

    t = a**(-1/3),  epsilon = d**(-1/2),  delta = epsilon**2.

It verifies the enlarged tilted-profile bounds, one correlated remainder
bound for each radial sum, and the four independent endpoint families.  A
bivariate Taylor model with rational coefficients is used throughout.  Its
polynomial variables range over [-1,1]; every discarded monomial and every
analytic Taylor remainder is transferred to an outward rational interval.
Floating-point values are printed only as diagnostics.
"""

from __future__ import annotations

from dataclasses import dataclass
from fractions import Fraction as F
from math import factorial


if not __debug__:
    raise SystemExit("Refusing optimized Python: exact assertions must remain enabled.")


Interval = tuple[F, F]
Monomial = tuple[int, int]
DEGREE = 6


def iadd(left: Interval, right: Interval) -> Interval:
    return left[0] + right[0], left[1] + right[1]


def ineg(value: Interval) -> Interval:
    return -value[1], -value[0]


def imul(left: Interval, right: Interval) -> Interval:
    values = (
        left[0] * right[0],
        left[0] * right[1],
        left[1] * right[0],
        left[1] * right[1],
    )
    return min(values), max(values)


def iscale(scalar: F, value: Interval) -> Interval:
    return imul((scalar, scalar), value)


def absmax(value: Interval) -> F:
    return max(abs(value[0]), abs(value[1]))


@dataclass(frozen=True)
class TM:
    polynomial: dict[Monomial, F]
    error: Interval = (F(0), F(0))

    @staticmethod
    def constant(value: F | int) -> "TM":
        return TM({(0, 0): F(value)})

    @staticmethod
    def interval(lower: F, upper: F) -> "TM":
        assert lower <= upper
        midpoint = (lower + upper) / 2
        return TM({(0, 0): midpoint}, (lower - midpoint, upper - midpoint))

    @staticmethod
    def variable(axis: int) -> "TM":
        assert axis in (0, 1)
        return TM({(1, 0) if axis == 0 else (0, 1): F(1)})

    def coefficient(self, exponent: Monomial) -> F:
        return self.polynomial.get(exponent, F(0))

    def polynomial_range(self) -> Interval:
        center = self.coefficient((0, 0))
        tail = sum(
            abs(coefficient)
            for exponent, coefficient in self.polynomial.items()
            if exponent != (0, 0)
        )
        return center - tail, center + tail

    def range(self) -> Interval:
        return iadd(self.polynomial_range(), self.error)

    def with_error(self, extra: Interval) -> "TM":
        return TM(self.polynomial, iadd(self.error, extra))

    def __neg__(self) -> "TM":
        return TM(
            {exponent: -coefficient for exponent, coefficient in self.polynomial.items()},
            ineg(self.error),
        )

    def __add__(self, other: "TM | F | int") -> "TM":
        if not isinstance(other, TM):
            other = TM.constant(F(other))
        result = dict(self.polynomial)
        for exponent, coefficient in other.polynomial.items():
            result[exponent] = result.get(exponent, F(0)) + coefficient
            if result[exponent] == 0:
                del result[exponent]
        return TM(result, iadd(self.error, other.error))

    __radd__ = __add__

    def __sub__(self, other: "TM | F | int") -> "TM":
        return self + (-other if isinstance(other, TM) else -F(other))

    def __rsub__(self, other: "F | int") -> "TM":
        return TM.constant(F(other)) - self

    def __mul__(self, other: "TM | F | int") -> "TM":
        if not isinstance(other, TM):
            scalar = F(other)
            return TM(
                {
                    exponent: scalar * coefficient
                    for exponent, coefficient in self.polynomial.items()
                },
                iscale(scalar, self.error),
            )

        result: dict[Monomial, F] = {}
        discarded = F(0)
        for (i, j), left in self.polynomial.items():
            for (k, ell), right in other.polynomial.items():
                coefficient = left * right
                exponent = (i + k, j + ell)
                if exponent[0] <= DEGREE and exponent[1] <= DEGREE:
                    result[exponent] = result.get(exponent, F(0)) + coefficient
                else:
                    discarded += abs(coefficient)

        error = (-discarded, discarded)
        error = iadd(error, imul(self.polynomial_range(), other.error))
        error = iadd(error, imul(other.polynomial_range(), self.error))
        error = iadd(error, imul(self.error, other.error))
        return TM(result, error)

    __rmul__ = __mul__

    def __truediv__(self, scalar: F | int) -> "TM":
        rational = F(scalar)
        assert rational != 0
        return self * (1 / rational)

    def power(self, exponent: int) -> "TM":
        assert exponent >= 0
        result = TM.constant(1)
        base = self
        power = exponent
        while power:
            if power & 1:
                result = result * base
            power >>= 1
            if power:
                base = base * base
        return result


def exp_upper(value: F, degree: int = 40) -> F:
    assert 0 <= value < degree + 2
    terms = [value**index / factorial(index) for index in range(degree + 2)]
    partial = sum(terms[: degree + 1], F(0))
    first_omitted = terms[degree + 1]
    ratio = value / (degree + 2)
    return partial + first_omitted / (1 - ratio)


def exp_point_interval(value: F, degree: int = 40) -> Interval:
    partial = sum(value**index / factorial(index) for index in range(degree + 1))
    remainder = (
        exp_upper(abs(value))
        * abs(value) ** (degree + 1)
        / factorial(degree + 1)
    )
    return partial - remainder, partial + remainder


def exponential(value: TM, degree: int = 10) -> TM:
    lower, upper = value.range()
    center = (lower + upper) / 2
    reduced = value - center
    radius = absmax(reduced.range())

    result = TM.constant(1)
    power = TM.constant(1)
    for index in range(1, degree + 1):
        power = power * reduced
        result = result + power / factorial(index)

    center_exp = TM.interval(*exp_point_interval(center))
    remainder = (
        exp_upper(radius)
        * radius ** (degree + 1)
        / factorial(degree + 1)
    )
    upper_center_exp = center_exp.range()[1]
    return (center_exp * result).with_error(
        (-upper_center_exp * remainder, upper_center_exp * remainder)
    )


def phi(value: TM, degree: int = 10) -> TM:
    radius = absmax(value.range())
    result = TM.constant(1)
    power = TM.constant(1)
    for index in range(1, degree + 1):
        power = power * value
        result = result + power / factorial(index + 1)
    remainder = (
        exp_upper(radius)
        * radius ** (degree + 1)
        / factorial(degree + 2)
    )
    return result.with_error((-remainder, remainder))


def eta(c: int, s: TM, delta: TM, degree: int = 10) -> TM:
    """Continuous eta_c with an exact one-sided logarithmic tail."""

    u = delta * s
    u_range = u.range()
    s_range = s.range()
    delta_range = delta.range()
    assert u_range[1] < 1
    assert s_range[0] > 0
    assert c * delta_range[1] < 1

    term = s * s
    series = term / 2
    for index in range(3, degree + 1):
        term = term * u
        series = series + term / index
    result = c * s - (1 - c * delta) * series
    tail = (
        s_range[1] ** 2
        * u_range[1] ** (degree - 1)
        / ((degree + 1) * (1 - u_range[1]))
    )
    return result.with_error((-tail, F(0)))


def beta_log_factor(delta: TM, degree: int = 10) -> TM:
    """Continuous ell(delta)=delta^(-1) log prod_(j=1)^3(1-j delta)."""

    delta_upper = delta.range()[1]
    assert 3 * delta_upper < 1
    series = TM.constant(0)
    tail = F(0)
    for j in (1, 2, 3):
        term = TM.constant(j)
        series = series + term
        for index in range(2, degree + 1):
            term = term * j * delta
            series = series + term / index
        ratio = j * delta_upper
        tail += F(j) * ratio**degree / ((degree + 1) * (1 - ratio))
    return (-series).with_error((-tail, F(0)))


def affine_variable(lower: F, upper: F, axis: int) -> TM:
    coordinate = TM.variable(axis)
    return (lower + upper) / 2 + (upper - lower) * coordinate / 2


PI_LOWER = F(3141592, 10**6)
PI_UPPER = F(355, 113)
EPSILON_MAX = F(189, 500)
GAMMA_FACTOR_LOWER = F(125331, 50000)

ALPHA = {
    1: (F(885341, 10**6), F(885342, 10**6)),
    2: (F(2588753, 10**6), F(2588755, 10**6)),
    3: (F(3830649, 10**6), F(3830650, 10**6)),
    4: (F(4894852, 10**6), F(4894854, 10**6)),
}

T_BANDS = {
    2: (F(9687, 10000), F(10773, 10000)),
    3: (F(4189, 5000), F(1211, 1250)),
    4: (F(921, 1250), F(8379, 10000)),
}

A_BANDS = {
    2: (F(4, 5), F(11, 10)),
    3: (F(11, 10), F(17, 10)),
    4: (F(17, 10), F(5, 2)),
}

ENDPOINT_T = {
    F(4, 5): (F(2693, 2500), F(10773, 10000)),
    F(11, 10): (F(9687, 10000), F(1211, 1250)),
    F(17, 10): (F(4189, 5000), F(8379, 10000)),
    F(5, 2): (F(921, 1250), F(7369, 10000)),
}


def set_degree(degree: int) -> None:
    global DEGREE
    DEGREE = degree


def verify_rational_enclosures() -> None:
    # The sharper Machin bounds proved in the constants appendix are
    # 3141592/10^6 < pi < 3141593/10^6.
    assert PI_LOWER < PI_UPPER < F(3141593, 10**6)
    assert EPSILON_MAX**2 > F(1, 7)
    assert GAMMA_FACTOR_LOWER**2 < 2 * PI_LOWER

    for layer, (lower, upper) in ALPHA.items():
        scale = F(9 * (4 * layer - 3) ** 2, 128)
        assert lower**3 < scale * PI_LOWER**2
        assert scale * PI_UPPER**2 < upper**3

    for layers, (t_lower, t_upper) in T_BANDS.items():
        a_left, a_right = A_BANDS[layers]
        assert t_lower**3 < 1 / a_right
        assert t_upper**3 > 1 / a_left

    for endpoint, (t_lower, t_upper) in ENDPOINT_T.items():
        assert t_lower**3 < 1 / endpoint < t_upper**3

    # The retained terms are positive on their assigned intervals.
    for layers, (_, t_upper) in T_BANDS.items():
        assert ALPHA[layers][1] * t_upper**2 < F(18, 5)
    assert EPSILON_MAX / (2 * F(4, 5)) < F(1, 4)
    assert F(25, 96) ** 2 > F(25, 384)
    assert F(25, 96) < F(9, 20)


def profile_models(
    layers: int,
    t_lower: F,
    t_upper: F,
    epsilon_lower: F = F(0),
    epsilon_upper: F = EPSILON_MAX,
    degree: int = 6,
) -> tuple[TM, TM, TM, TM]:
    set_degree(degree)
    t = affine_variable(t_lower, t_upper, 0)
    epsilon = affine_variable(epsilon_lower, epsilon_upper, 1)
    t2 = t * t
    t3 = t2 * t
    x = t3 * epsilon / 2
    q = t.power(6) / 24

    c0 = TM.constant(0)
    c1 = TM.constant(0)
    c2 = TM.constant(0)
    theta_c0 = TM.constant(0)
    for layer in range(1, layers + 1):
        z = TM.interval(*ALPHA[layer]) * t2
        w = F(2, 3) * z
        v = F(4, 9) * z
        weight = exponential(-z) * t3
        a10 = (w - 1).power(2) - v
        a30 = (w - 3).power(2) - v
        c0 = c0 + weight * (a10 - q * a30)
        c1 = c1 + weight * ((2 * w - 3) - q * (2 * w - 7))
        c2 = c2 + weight * (1 - q)

        def third_multiplier(m: int) -> TM:
            first = w - m
            return first.power(3) - F(4, 3) * z * first + F(8, 27) * z

        theta_c0 = theta_c0 + weight * (
            third_multiplier(1) - q * third_multiplier(3)
        )

    profile = exponential(-x) * (c0 + c1 * x + c2 * x * x)
    tilt_derivative = (c1 - c0) + (2 * c2 - c1) * x - c2 * x * x
    return profile, theta_c0, tilt_derivative, c0


def verify_profiles() -> None:
    # M=2 is bounded directly on two overlapping t-intervals.
    m2_boxes = (
        (F(9687, 10000), F(10001, 10000)),
        (F(9999, 10000), F(10773, 10000)),
    )
    for t_lower, t_upper in m2_boxes:
        profile = profile_models(2, t_lower, t_upper)[0]
        upper = profile.range()[1]
        assert upper < -F(1, 5)
        print(
            f"profile M=2, t=[{t_lower},{t_upper}]: "
            f"upper ~{float(upper):.9f} < -1/5"
        )

    # For M=3,4 the untilted profile increases with a, while the common
    # tilt decreases it.  It is therefore enough to check the right endpoint.
    data = (
        (3, F(1, 8), -F(13, 100), F(17, 10), -F(21, 200)),
        (4, F(7, 100), -F(37, 100), F(5, 2), -F(17, 250)),
    )
    for layers, theta_target, tilt_target, endpoint, profile_target in data:
        t_lower, t_upper = T_BANDS[layers]
        _, theta_c0, tilt_derivative, _ = profile_models(
            layers, t_lower, t_upper
        )
        theta_lower = theta_c0.range()[0]
        tilt_upper = tilt_derivative.range()[1]
        assert theta_lower > theta_target
        assert tilt_upper < tilt_target

        endpoint_t = ENDPOINT_T[endpoint]
        endpoint_c0 = profile_models(
            layers,
            endpoint_t[0],
            endpoint_t[1],
            F(0),
            F(0),
        )[3]
        endpoint_upper = endpoint_c0.range()[1]
        assert endpoint_upper < profile_target
        print(
            f"profile M={layers}: Theta C0 > {theta_target}, "
            f"tilt derivative < {tilt_target}, "
            f"C0({endpoint}) < {profile_target}"
        )


def remainder_model(
    layers: int,
    t_lower: F,
    t_upper: F,
    epsilon_lower: F,
    epsilon_upper: F,
    degree: int,
) -> TM:
    set_degree(degree)
    t = affine_variable(t_lower, t_upper, 0)
    epsilon = affine_variable(epsilon_lower, epsilon_upper, 1)
    delta = epsilon * epsilon
    t2 = t * t
    t3 = t2 * t
    ell = beta_log_factor(delta)
    total = TM.constant(0)

    for layer in range(1, layers + 1):
        alpha = TM.interval(*ALPHA[layer])
        z = alpha * t2
        x = t3 * epsilon / 2
        s = z + x
        w = F(2, 3) * z + x
        v = F(4, 9) * z + x
        radius = 1 - delta * s
        radius_inverse = reciprocal(radius)
        radius_inverse_squared = radius_inverse * radius_inverse
        q_values: list[TM] = []

        for m, c, include_beta in ((1, 1, False), (3, 3, True)):
            a0 = (w - m) * (w - m) - v
            correction = (
                -(2 * m * w + v) * (s - c) * radius_inverse
                + w
                * w
                * (
                    2 * s
                    - (2 * c + 1)
                    + delta * (c * (c + 1) - s * s)
                )
                * radius_inverse_squared
            )
            lam = eta(c, s, delta) + (ell if include_beta else 0)
            y = delta * lam
            q_values.append(
                lam * phi(y) * a0 + exponential(y) * correction
            )

        layer_value = exponential(-s) * (
            t3 * q_values[0] - t3.power(3) * q_values[1] / 24
        )
        total = total + layer_value

    return total


def reciprocal(value: TM, degree: int = 10) -> TM:
    lower, upper = value.range()
    assert 0 < lower <= upper
    center = (lower + upper) / 2
    reduced = value / center - 1
    radius = absmax(reduced.range())
    assert radius < 1

    result = TM.constant(1)
    power = TM.constant(1)
    for index in range(1, degree + 1):
        power = power * reduced
        result = result + (-1) ** index * power
    remainder = radius ** (degree + 1) / (1 - radius)
    return (result / center).with_error(
        (-remainder / center, remainder / center)
    )


def verify_remainders() -> None:
    # A box is (M, t-left, t-right, eps-left, eps-right, degree, target).
    boxes = (
        (2, F(9687, 10000), F(10773, 10000), F(0), EPSILON_MAX, 6, F(1)),
        (3, F(4189, 5000), F(9035, 10000), F(0), EPSILON_MAX, 6, F(1, 2)),
        (3, F(9034, 10000), F(1211, 1250), F(0), F(1, 5), 6, F(1, 2)),
        (
            3,
            F(9034, 10000),
            F(1211, 1250),
            F(1, 5),
            EPSILON_MAX,
            6,
            F(1, 2),
        ),
        (4, F(921, 1250), F(4037, 5000), F(0), EPSILON_MAX, 6, F(1, 3)),
        (4, F(8073, 10000), F(8379, 10000), F(0), EPSILON_MAX, 8, F(1, 3)),
    )
    for layers, t_lower, t_upper, e_lower, e_upper, degree, target in boxes:
        model = remainder_model(
            layers, t_lower, t_upper, e_lower, e_upper, degree
        )
        upper = model.range()[1]
        assert upper < target
        print(
            f"remainder M={layers}, t=[{t_lower},{t_upper}], "
            f"eps=[{e_lower},{e_upper}], degree={degree}: "
            f"upper ~{float(upper):.9f} < {target}; "
            f"bits={upper.numerator.bit_length()}/{upper.denominator.bit_length()}"
        )


def endpoint_model(
    layers: int,
    a: F,
    epsilon_lower: F,
    epsilon_upper: F,
    degree: int = 8,
) -> TM:
    set_degree(degree)
    epsilon = affine_variable(epsilon_lower, epsilon_upper, 0)
    delta = epsilon * epsilon
    one = TM.constant(1)
    beta = (one - delta) * (one - 2 * delta) * (one - 3 * delta) / 24
    t = TM.interval(*ENDPOINT_T[a])
    t2 = t * t
    total = TM.constant(0)

    for layer in range(1, layers + 1):
        z = TM.interval(*ALPHA[layer]) * t2
        s = z + epsilon / (2 * a)
        common = exponential(-s)
        r_d_minus_1 = common * exponential(delta * eta(1, s, delta))
        r_d_minus_3 = common * exponential(delta * eta(3, s, delta))
        total = total + r_d_minus_1 / a - beta * r_d_minus_3 / a**3

    # sqrt(1+y) >= 1+y/2-y^2/8 for 0<=y<8; here y=delta/2.
    dimension_lower = GAMMA_FACTOR_LOWER * (
        one + delta / 4 - delta * delta / 32
    )
    return dimension_lower * total


def verify_endpoints() -> None:
    boxes = (
        (2, F(4, 5), F(0), F(1, 5), F(21, 20)),
        (2, F(4, 5), F(1, 5), EPSILON_MAX, F(101, 100)),
        (2, F(11, 10), F(0), EPSILON_MAX, F(101, 100)),
        (3, F(17, 10), F(0), EPSILON_MAX, F(103, 100)),
        (4, F(5, 2), F(0), EPSILON_MAX, F(101, 100)),
    )
    for layers, a, e_lower, e_upper, target in boxes:
        lower = endpoint_model(layers, a, e_lower, e_upper).range()[0]
        assert lower > target
        print(
            f"endpoint M={layers}, a={a}, eps=[{e_lower},{e_upper}]: "
            f"lower ~{float(lower):.9f} > {target}; "
            f"bits={lower.numerator.bit_length()}/{lower.denominator.bit_length()}"
        )


def main() -> None:
    verify_rational_enclosures()
    verify_profiles()
    verify_remainders()
    verify_endpoints()
    print("PASS: exact uniform unweighted bridge for every integer d>=7.")


if __name__ == "__main__":
    main()

